Regulating Ownership Verification for Deep Neural Networks: Scenarios, Protocols, and Prospects

With the broad application of deep neural networks, the necessity of protecting them as intellectual properties has become evident. Numerous watermarking schemes have been proposed to identify the owner of a deep neural network and verify the ownership. However, most of them focused on the watermark embedding rather than the protocol for provable verification. To bridge the gap between those proposals and real-world demands, we study the deep learning model intellectual property protection in three scenarios: the ownership proof, the federated learning, and the intellectual property transfer. We present three protocols respectively. These protocols raise several new requirements for the bottom-level watermarking schemes.

==> figures/raw/D_cifar10.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,46,1)

L0a=[30.5, 22.0, 19.52, 18.360000000000003, 18.099999999999998, 18.08, 17.64, 17.599999999999998, 17.14, 17.96, 16.950000000000003, 18.0, 17.150000000000002, 16.5, 17.380000000000003, 17.34, 15.709999999999999, 15.67, 16.05, 15.73, 15.6, 15.53, 15.78, 15.49, 15.9, 16.06, 15.790000000000001, 15.55, 16.02, 15.64, 15.989999999999998, 15.049999999999999, 14.45, 14.82, 14.540000000000001, 14.34, 14.27, 14.219999999999999, 14.24, 14.23, 14.180000000000001, 14.14, 14.39, 14.69, 14.299999999999999]
for i in range(45):
    L0a[i]=(100-L0a[i])/100
L0l=[3060.247981995344, 1856.9157914966345, 1362.1685636267066, 1007.7388269454241, 730.5419236598536, 538.3254579994828, 409.49008202552795, 319.06581032043323, 268.49851812957786, 232.892820613808, 203.64740686136065, 186.9566045939282, 160.04232972198224, 157.3689615803596, 138.91918469197844, 134.2691417527385, 54.78731397509728, 29.37402070371354, 30.554137367706062, 28.527506250793977, 26.990236756195145, 30.783233744770655, 27.742780512730178, 23.36916183779158, 21.345062650133386, 20.487320428086207, 23.79622875021957, 26.91213257477426, 21.503146463236646, 22.112866731209493, 21.626414493792453, 7.013304424627556, 3.215573809804832, 1.7110343908314363, 1.119099616442723, 0.5879974019945919, 0.6935415776662914, 0.30190231628066755, 0.5205825048547306, 0.3975083155879311, 0.18756642418419833, 0.5532787842824041, 0.23328452966710422, 0.2632427095323253, 0.050693054259575376]
for i in range(45):
    L0l[i]=np.log(L0l[i]+1)/3

L5a=[30.380000000000003, 22.43, 20.150000000000002, 18.11, 18.12, 18.73, 17.62, 17.57, 18.22, 17.299999999999997, 17.48, 17.62, 17.69, 17.4, 17.45, 17.25, 16.38, 16.39, 15.82, 15.86, 16.07, 15.45, 15.98, 15.85, 15.78, 16.509999999999998, 15.93, 15.879999999999999, 16.39, 16.259999999999998, 16.220000000000002, 15.09, 14.96, 14.93, 15.07, 15.09, 14.829999999999998, 14.96, 15.09, 14.78, 14.860000000000001, 14.82, 14.96, 14.729999999999999, 14.940000000000001]
for i in range(45):
    L5a[i]=(100-L5a[i])/100
L5l=[3069.7047644257545, 1863.4804816544056, 1370.4724941328168, 1015.8186566382647, 727.7324444651604, 541.1819543801248, 413.2967905770056, 322.9378558162134, 269.8605458175298, 242.14988515974255, 208.6431306177401, 190.85171054131933, 171.06110649503535, 150.08209003511, 137.6745045042626, 136.78664281657984, 54.99917746032952, 35.59781266459959, 33.82974775579805, 25.431650667940403, 27.53664546804748, 30.0288222530898, 26.585951631648072, 29.173970325180562, 26.07774303958405, 26.246953644938344, 22.743210529086582, 23.976461766232774, 22.612945710351994, 23.52936411093043, 26.165901363572516, 10.980079293426456, 3.9031620245735184, 2.956212657520724, 0.8471454935306966, 0.8375256967796236, 0.5678424839729672, 0.8228275616099925, 0.469224876548636, 0.8588095403565763, 0.57742717805049, 0.4543325271318057, 0.2948281334442999, 0.6057689333074645, 0.1319827248436729]
for i in range(45):
    L5l[i]=np.log(L5l[i]+1)/3

L15a=[29.909999999999997, 22.41, 19.82, 18.75, 18.84, 19.23, 17.66, 17.990000000000002, 18.78, 18.3, 17.57, 17.72, 17.19, 17.44, 17.52, 17.88, 16.53, 15.870000000000001, 16.509999999999998, 16.07, 16.23, 15.8, 16.54, 16.220000000000002, 16.5, 16.24, 16.009999999999998, 16.39, 16.189999999999998, 16.24, 16.16, 15.02, 15.14, 15.17, 15.25, 15.040000000000001, 15.17, 15.340000000000002, 15.21, 15.079999999999998, 15.36, 15.129999999999999, 15.09, 15.49, 15.260000000000002]
for i in range(45):
    L15a[i]=(100-L15a[i])/100
L15l=[3049.0844418108463, 1858.4793982952833, 1375.0302248075604, 1032.3806159235537, 752.339183691889, 561.0733703523874, 416.5407820865512, 331.72141886968166, 281.730507273227, 243.16008733201306, 214.41571188539092, 195.7705306210264, 172.51965632630163, 164.40494749548088, 142.1360254621104, 145.13358943614367, 62.12904348058419, 36.943688858243604, 30.985297218710457, 29.238398632470307, 29.81192598083453, 31.038473445154636, 29.00880324006357, 30.459091844438603, 30.02173189455084, 30.533445257276526, 28.858332892297085, 26.27215166292183, 28.085074191402782, 30.892382222799085, 30.269180065762043, 9.328044381589166, 3.8742469067495193, 3.4421763947224413, 2.133331805939875, 1.96302623603016, 1.5649905373899742, 1.1559495412970753, 1.9534973060167662, 1.1941118701210254, 1.5883138478650416, 1.4685435111329586, 1.4149452782294443, 2.1091271905789926, 1.6344464999721708]
for i in range(45):
    L15l[i]=np.log(L15l[i]+1)/3

L50a=[30.56, 22.11, 20.669999999999998, 19.38, 18.89, 18.48, 18.39, 18.29, 18.759999999999998, 17.849999999999998, 18.27, 17.71, 18.310000000000002, 18.240000000000002, 17.52, 17.57, 16.36, 16.78, 16.37, 17.03, 16.689999999999998, 16.75, 16.77, 16.950000000000003, 16.84, 16.830000000000002, 17.32, 16.830000000000002, 17.05, 16.97, 17.27, 16.06, 16.08, 16.53, 16.78, 16.89, 16.91, 16.93, 17.09, 17.04, 16.830000000000002, 17.1, 17.419999999999998, 17.31, 17.150000000000002]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
L50l=[3048.1607311069965, 1890.622639015317, 1415.0689689218998, 1084.834248200059, 789.1338713904843, 599.4471024870872, 447.98806632170454, 359.44777913589496, 297.32983563886955, 257.9038719072705, 235.02158563002013, 208.1207567024976, 188.14493945066351, 170.7597239439201, 153.4601198896271, 152.2705014848034, 66.99471400273978, 42.319783481427294, 42.44232739020299, 40.783914539785656, 40.95534115134069, 39.23862341261702, 40.43598114834003, 38.10129054545769, 44.774423765805295, 42.37665265664316, 38.05333986256937, 42.572503573828726, 36.36773452369539, 37.51953051294231, 40.01044048103745, 17.364187543551566, 10.805820188512882, 8.24217934037324, 8.6450425279412, 6.157970627281145, 5.213037664726045, 4.7453508547012, 2.433640364697226, 3.19995882655796, 3.22674912295679, 4.515124942090594, 2.290174003569348, 3.020551847497828, 2.577428223748228]
for i in range(45):
    L50l[i]=np.log(L50l[i]+1)/3

#1
M5a=[28.720000000000002, 23.799999999999997, 20.16, 18.88, 18.029999999999998, 17.79, 17.990000000000002, 18.68, 17.59, 18.12, 17.39, 18.529999999999998, 18.459999999999997, 17.89, 17.54, 17.11, 15.83, 16.220000000000002, 16.04, 16.77, 16.48, 16.07, 16.23, 16.189999999999998, 16.580000000000002, 15.98, 16.18, 16.36, 16.76, 16.37, 16.31, 15.45, 15.2, 14.99, 14.89, 15.120000000000001, 14.96, 14.62, 14.95, 14.71, 14.7, 14.680000000000001, 15.049999999999999, 14.81, 15.02]
for i in range(45):
    M5a[i]=(100-M5a[i])/100
M5l=[3064.5180944800377, 1872.1883502155542, 1402.4664907604456, 1062.2928532287478, 781.1199975721538, 589.169456737116, 439.93191015394405, 348.9922696391586, 291.9411789759761, 247.6685042757308, 228.22258035768755, 200.33542933833087, 179.23996524594259, 164.0608400087949, 152.00500836863648, 139.2603723568609, 54.42743428484391, 38.968659876542915, 34.17445478107447, 33.80178150655274, 34.42123822357826, 29.434094718768733, 31.159490986801302, 31.339101083079754, 33.629309806047445, 28.141648838531864, 26.768995365766784, 26.5656281073243, 27.667175055832672, 28.816919071314203, 31.701389431710453, 14.262517754815732, 4.468636674823209, 3.0863993414245456, 1.8996453285511095, 1.964699292767973, 1.019429389009554, 1.618449985122556, 0.7857844098336013, 0.778631005474284, 0.9559287627431718, 0.7785386615251699, 0.8130376330023701, 1.2537118300154173, 1.1118630176024933]
for i in range(45):
    M5l[i]=np.log(M5l[i]+1)/3

#4
M15a=[32.37, 25.55, 20.630000000000003, 18.92, 18.9, 18.23, 17.419999999999998, 17.73, 18.37, 17.87, 18.12, 18.240000000000002, 17.5, 18.15, 17.89, 17.51, 15.89, 16.7, 16.82, 16.41, 16.520000000000003, 16.57, 16.3, 16.35, 16.32, 16.939999999999998, 16.06, 16.29, 16.82, 16.38, 16.21, 15.28, 15.43, 15.27, 15.5, 15.72, 15.55, 15.47, 15.340000000000002, 15.68, 15.770000000000001, 15.55, 16.05, 15.86, 16.439999999999998]
for i in range(45):
    M15a[i]=(100-M15a[i])/100
M15l=[3209.149232208729, 2028.5881890505552, 1519.1225327402353, 1157.9808441996574, 883.9364220015705, 658.6677792854607, 495.06111912149936, 387.40499652549624, 314.6819827404106, 273.830483102618, 241.3104738041875, 216.0795314066345, 204.09661712957313, 188.59575195770594, 168.75843230893952, 152.65870643078233, 66.61563162352832, 43.524799402024655, 36.89364939380539, 39.086291292404894, 38.80467145438115, 33.364005265401374, 35.34682851396201, 35.1581081738218, 37.72134133548161, 33.99898128912355, 32.72028874252874, 36.01519138956496, 32.625147849916914, 33.58832137961127, 28.5794169080757, 13.775206716383138, 6.155896839786713, 4.148679368000941, 3.8323208802886057, 3.2094955014576527, 4.1299859346709304, 3.729620875699247, 3.510930411279258, 3.2986902250089045, 3.2059667939415597, 3.5605943929184285, 2.8501233013584244, 3.493512951444295, 3.623339566276332]
for i in range(45):
    M15l[i]=np.log(M15l[i])/3

#7
M50a=[32.33, 24.7, 20.990000000000002, 20.25, 19.25, 18.360000000000003, 18.7, 18.56, 18.02, 17.86, 18.67, 17.39, 17.88, 18.02, 18.01, 17.29, 16.39, 16.439999999999998, 16.71, 16.72, 16.23, 16.56, 16.73, 16.66, 16.509999999999998, 16.869999999999997, 17.03, 16.55, 17.18, 16.78, 17.0, 15.61, 15.61, 15.790000000000001, 15.870000000000001, 16.150000000000002, 16.02, 15.89, 16.02, 15.93, 16.220000000000002, 16.55, 16.580000000000002, 16.68, 17.06]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
M50l=[3290.7995472848415, 2127.394651591778, 1599.1607130616903, 1250.8204886130989, 972.4559629466385, 728.89468735829, 549.070338556543, 432.4717319807969, 354.40693324408494, 298.70318638393655, 256.97353593760636, 231.31367607280845, 206.80744799925014, 184.94230200223683, 173.81381014187355, 159.58783613210835, 72.28634510331904, 45.11184307919393, 39.987257955479436, 39.543853080262124, 41.871812769831195, 42.32962605038756, 40.21782398303367, 41.422374395456245, 38.544735012808815, 40.34756252440275, 39.3444074716856, 40.290973334169394, 37.16962835829304, 35.03651997408684, 38.51531951023594, 15.70336318824593, 9.228450516991643, 6.981881638427325, 6.108735626557689, 5.120460985591542, 5.049919984979937, 4.460717647548336, 4.429686307608335, 4.17144401065363, 3.353757563738952, 3.082894090755275, 2.918518696706059, 2.160811384220281, 1.902288487087077]
for i in range(45):
    M50l[i]=np.log(M50l[i])/3

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")
plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

==> figures/raw/D_cifar100.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,46,1)
L0a=[68.06, 57.02, 51.22, 48.6, 47.349999999999994, 46.52, 46.650000000000006, 47.660000000000004, 47.599999999999994, 47.44, 47.449999999999996, 47.339999999999996, 47.56, 47.17, 47.81, 47.64, 45.49, 45.37, 45.87, 45.92, 45.48, 46.03, 45.5, 45.83, 45.79, 46.06, 45.12, 46.129999999999995, 46.22, 45.98, 45.739999999999995, 44.15, 43.35, 43.41, 43.35, 43.36, 42.91, 43.14, 43.13, 42.88, 43.05, 43.13, 43.07, 43.02, 42.84]
for i in range(45):
    L0a[i]=(100-L0a[i])/100
L0l=[8463.01195693016, 6125.740849852562, 4865.480938374996, 3951.7525315880775, 3152.701261162758, 2380.161792188883, 1713.1403377652168, 1181.8204349726439, 856.6033580712974, 677.7527220062912, 543.9044112907723, 473.43837665207684, 431.21675612032413, 382.11551721859723, 349.12347424123436, 326.2375460008625, 141.47917903307825, 87.53036894736579, 72.45325229340233, 71.93169307362405, 63.535070495825494, 60.674426456855144, 57.04254232246603, 52.01689368901134, 55.556888193306804, 53.407420199670014, 49.28528778488544, 51.799894812145794, 52.5379693769537, 50.24664110951562, 53.28135351873061, 21.078713300916206, 7.7867313988072056, 6.844814453671461, 5.6039858212839135, 5.135588763887881, 4.554026418265266, 4.141901997479408, 4.168351519835824, 4.8472242477249665, 3.979268697024736, 4.092793354466721, 4.679637653541192, 3.32233190273206, 3.9141773914165015]
for i in range(45):
    L0l[i]=np.log(L0l[i])/3

L5a=[68.89999999999999, 57.4, 50.78, 48.92, 46.9, 46.89, 46.489999999999995, 46.75, 46.949999999999996, 47.92, 48.559999999999995, 47.86, 48.08, 47.24, 48.07, 47.97, 45.23, 45.769999999999996, 45.09, 45.33, 45.56, 46.43, 45.97, 45.08, 45.739999999999995, 46.14, 45.61, 45.87, 46.18, 46.589999999999996, 46.08, 43.74, 43.88, 43.480000000000004, 43.36, 43.51, 43.35, 43.08, 42.93, 43.64, 43.419999999999995, 43.63, 43.11, 43.35, 43.3]
for i in range(45):
    L5a[i]=(100-L5a[i])/100
L5l=[8498.789319038391, 6192.304947972298, 4918.771612405777, 3996.9979724884033, 3200.8157998919487, 2436.947275072336, 1774.4817820042372, 1230.5949629731476, 893.0001104474068, 692.9341459311545, 573.1513741509989, 483.41175289452076, 431.90937757631764, 391.97003423795104, 355.30141799757257, 326.177933070343, 145.20455400989158, 91.21718165071798, 78.91919205669546, 75.4424750081962, 67.30733466903621, 64.18907046732784, 61.71929631597595, 60.28752220617025, 59.40734404927207, 59.04679180197127, 53.58015674758644, 51.28909052259587, 53.0345573586892, 52.865973923566344, 56.8908293888162, 26.593019627840476, 10.138781895802822, 7.415247148404887, 6.863654241330096, 6.087324539153997, 5.885152008396744, 4.639717732370173, 5.150808470275251, 5.335020687755332, 4.042457688882223, 4.192674469300073, 5.166298530507902, 4.768906117380766, 4.382386527670462]
for i in range(45):
    L5l[i]=np.log(L5l[i])/3

L15a=[68.94, 56.410000000000004, 51.07000000000001, 48.75, 46.85, 47.08, 46.45, 47.53, 47.839999999999996, 47.4, 47.53, 47.48, 47.8, 47.88, 47.47, 47.77, 45.910000000000004, 45.879999999999995, 45.72, 45.53, 46.02, 46.23, 45.92, 45.48, 46.06, 45.989999999999995, 46.22, 46.42, 45.71, 45.78, 46.03, 44.440000000000005, 44.31, 44.36, 44.6, 44.72, 44.61, 44.529999999999994, 44.330000000000005, 44.440000000000005, 44.57, 44.5, 44.72, 44.629999999999995, 44.7]
for i in range(45):
    L15a[i]=(100-L15a[i])/100
L15l=[8529.042177200317, 6217.928408384323, 4938.378670990467, 4010.055720627308, 3219.397660791874, 2464.5084207057953, 1800.0924232304096, 1253.2872525081038, 910.5005190372467, 711.2790454104543, 585.8833940960467, 504.25767242442816, 440.63067099265754, 407.1167395352386, 364.95744438283145, 349.0385378242936, 151.41171766316984, 97.18531226486084, 84.16231803467963, 80.99312845006352, 72.29792923759669, 74.18169727208442, 67.7474978325481, 64.84624495584285, 67.0007108837599, 61.478533303394215, 61.69310579159355, 70.11644929698377, 62.84698658512207, 64.63992742720438, 66.97103535547649, 29.446896829842444, 13.13838478830803, 9.72733743623212, 8.5764706486043, 6.910318660500707, 7.840062766945721, 6.498416475874137, 7.698628356206427, 8.936428894548044, 6.504180931798601, 6.3554877055748875, 6.938110652407431, 6.196171921832047, 6.7195197055505105]
for i in range(45):
    L15l[i]=np.log(L15l[i])/3

L50a=[69.33, 57.46, 52.349999999999994, 49.3, 47.160000000000004, 47.199999999999996, 46.58, 48.1, 47.44, 47.010000000000005, 48.1, 48.17, 48.809999999999995, 48.559999999999995, 48.1, 47.81, 46.11, 46.35, 46.5, 46.71, 46.54, 46.650000000000006, 46.300000000000004, 46.58, 47.05, 47.24, 46.75, 47.199999999999996, 47.49, 47.31, 47.19, 45.34, 46.0, 46.150000000000006, 46.12, 45.92, 46.14, 46.53, 46.73, 47.07, 46.85, 47.199999999999996, 46.910000000000004, 46.82, 46.53]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
L50l=[8552.833348274231, 6244.242911577225, 4977.031721651554, 4073.5719933509827, 3281.7407654821873, 2547.665114492178, 1884.741438060999, 1331.9847938865423, 951.1769677363336, 750.1106833815575, 614.5078570265323, 531.920585077256, 460.1185082588345, 421.8500124816783, 390.4373922976665, 357.48346907645464, 159.95229823648697, 106.92574937723111, 98.59329937718576, 92.84352930285968, 93.814564661443, 87.44276344089303, 87.09109947070829, 82.97043440432753, 83.54124958132161, 82.0372323095362, 76.51748640312871, 81.0439451943821, 76.46961703366833, 82.25210634892574, 75.45666414458901, 42.76570056708442, 22.831350308868423, 20.63551890824965, 20.12104399855525, 19.543545088996325, 20.372558815935918, 19.448171842712327, 21.420228890285216, 22.05375267037016, 21.858433682824398, 18.05833525646085, 18.79219887207364, 18.810155258644954, 19.5471660058829]
for i in range(45):
    L50l[i]=np.log(L50l[i]-12)/3

#1
M5a=[69.28999999999999, 57.34, 52.27, 49.62, 47.69, 46.39, 46.949999999999996, 47.760000000000005, 47.25, 48.730000000000004, 47.85, 47.32, 47.07, 47.43, 47.660000000000004, 47.36, 45.69, 45.73, 45.03, 45.51, 45.82, 46.75, 45.82, 45.62, 45.81, 46.22, 45.96, 46.489999999999995, 46.36, 46.839999999999996, 46.96, 44.62, 44.31, 43.65, 44.190000000000005, 44.190000000000005, 44.06, 44.04, 44.22, 44.06, 43.69, 44.41, 44.080000000000005, 44.37, 44.04]
for i in range(45):
    M5a[i]=(100-M5a[i])/100
M5l=[8522.25232052803, 6180.674412608147, 4934.380529761314, 4037.6790932416916, 3245.3558011054993, 2512.0564604103565, 1836.6616567075253, 1325.6263713240623, 957.5478872098029, 741.4211649056524, 592.392616186291, 512.7711059190333, 449.42160664126277, 406.8138078073971, 381.2868825555779, 350.4441301447805, 148.02560113137588, 96.6072408844484, 80.88751189690083, 77.28671855849097, 70.08087544349837, 67.63810969693441, 65.37024474715872, 66.00078333111014, 65.62523846442491, 64.69604141054879, 64.48553802631795, 60.92820939596277, 56.93342555093841, 57.73717362820753, 60.749180410435656, 27.102910850924673, 13.053301903806641, 8.471819723280532, 8.114987954335447, 7.298728208742887, 6.664513459339105, 5.923588366986223, 5.95103220079136, 5.488822052024943, 5.040871028443689, 5.32421601047713, 5.594661500380198, 4.866795073690355, 6.022503584838432]
for i in range(45):
    M5l[i]=np.log(M5l[i])/3

#4
M15a=[72.11, 61.06, 53.83, 50.019999999999996, 48.9, 47.81, 47.05, 48.35, 47.3, 47.36, 48.07, 48.75, 47.370000000000005, 47.94, 47.55, 47.660000000000004, 45.49, 46.48, 46.19, 45.6, 46.1, 46.11, 46.04, 46.42, 46.160000000000004, 46.94, 46.46, 46.17, 46.17, 45.81, 47.04, 45.09, 44.3, 44.22, 44.379999999999995, 44.32, 44.36, 44.85, 44.68, 44.71, 44.6, 44.629999999999995, 44.96, 44.769999999999996, 45.42]
for i in range(45):
    M15a[i]=(100-M15a[i])/100
M15l=[8712.416728258133, 6578.104793667793, 5319.021769523621, 4400.131376743317, 3609.397378116846, 2900.3221266269684, 2223.3629607260227, 1630.2948529571295, 1183.490076854825, 881.484353043139, 700.5123579818755, 590.0702192634344, 506.4777063736692, 452.9704994237982, 417.3067492884584, 373.71764881373383, 165.0800458197482, 106.52067309356062, 90.26298216870055, 88.46168398699956, 83.47671802924015, 79.2638113393914, 74.71418309790897, 77.62379322128254, 70.6118277675996, 71.5799060328718, 75.47324010648299, 66.02577440259483, 68.7028525857022, 63.45250711186236, 69.85684448210668, 32.637065444359905, 15.256109607094913, 10.5540881247598, 11.301215296158261, 10.099618200970326, 9.70765739342005, 8.907114274556989, 8.933715717917948, 9.055983846149502, 9.096313585610005, 8.02845972969044, 8.252927744286353, 8.886468411713395, 7.98956044134502]
for i in range(45):
    M15l[i]=np.log(M15l[i])/3

#7
M50a=[71.25, 61.0, 54.15, 51.22, 48.339999999999996, 47.67, 47.18, 47.05, 46.839999999999996, 48.870000000000005, 47.78, 47.010000000000005, 47.910000000000004, 48.38, 48.0, 48.47, 46.07, 45.59, 45.79, 45.989999999999995, 46.63, 46.550000000000004, 46.6, 45.69, 45.839999999999996, 46.54, 46.19, 45.92, 46.94, 46.410000000000004, 46.21, 45.300000000000004, 45.45, 45.2, 45.04, 45.62, 45.379999999999995, 45.190000000000005, 45.23, 45.93, 45.75, 46.07, 46.28, 46.37, 46.489999999999995]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
M50l=[8742.239412665367, 6654.758916139603, 5451.626636624336, 4553.8771015405655, 3807.49702078104, 3108.7956315279007, 2454.6792226284742, 1850.1412660330534, 1348.0639367848635, 983.8472516052425, 756.1465753875673, 617.8527934402227, 508.5383705794811, 452.65789440181106, 422.8895409675315, 380.47822016943246, 164.96530209272169, 116.01534088200424, 99.6334420631174, 94.00942825598759, 88.00521981046768, 79.25774381900555, 83.42136949527776, 78.15020247455686, 75.0174041436403, 77.70342759974301, 79.70818077784497, 81.15184679710364, 73.9506835169741, 76.84815758680634, 69.59168645946193, 33.3665708888002, 18.72346474497317, 16.535072323855275, 14.376593323264387, 14.923461414413396, 14.03888560501764, 14.845409118472162, 13.412611857469528, 14.501274657468457, 14.747305298267747, 14.072052272486872, 16.029158240420657, 17.121634526043636, 15.501112946645662]
for i in range(45):
    M50l[i]=np.log(M50l[i])/3

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")
plt.legend(fontsize=18,loc="lower left")
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

==> figures/raw/D_fmnist.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,31,1)
L0a=[10.24, 9.46, 7.31, 7.61, 7.109999999999999, 7.59, 7.53, 7.249999999999999, 7.33, 7.33, 7.02, 6.59, 6.710000000000001, 6.72, 6.529999999999999, 6.88, 6.800000000000001, 6.88, 6.9, 6.65, 7.06, 6.2700000000000005, 6.069999999999999, 6.08, 6.15, 6.23, 6.15, 6.2, 6.15, 6.1]
for i in range(30):
    L0a[i]=(100-L0a[i])/100
L0l=[1121.365971269086, 711.3081985395402, 555.7620416618884, 444.9443500364432, 338.7640280710766, 271.2459884629934, 201.2802706413786, 165.57158209892077, 137.4622398151041, 116.42089765660057, 98.08500406455278, 44.78156251457699, 28.710890207530326, 23.584688318187972, 23.4619518778195, 20.903312452088002, 20.167696809310257, 18.100461311111232, 19.41379740957081, 20.26103756885267, 19.254639559244296, 6.676188409644318, 1.2159705810818426, 0.33126858605035014, 0.21901205266785073, 0.18997247112011006, 0.04104314222191352, 0.029565426488137092, 0.03367100218051444, 0.019424121541820938]
for i in range(30):
    L0l[i]=np.log(L0l[i]+1)

L5a=[10.18, 9.59, 7.39, 7.6899999999999995, 7.049999999999999, 7.049999999999999, 7.37, 7.37, 7.01, 7.249999999999999, 7.109999999999999, 6.4399999999999995, 6.74, 6.819999999999999, 6.36, 7.17, 6.569999999999999, 6.45, 6.75, 6.959999999999999, 6.890000000000001, 6.2, 6.1899999999999995, 6.329999999999999, 6.239999999999999, 6.3, 6.15, 6.36, 6.1, 6.17]
for i in range(30):
    L5a[i]=(100-L5a[i])/100
L5l=[1132.4162696488202, 709.4471553610638, 557.8182094912045, 442.5974869322963, 340.91705664398614, 266.5187227652641, 201.77313319053792, 166.44748136744238, 132.14962897856822, 115.98472309311728, 103.42624338426685, 42.579388179635316, 26.126769492647327, 24.666190092255704, 21.938736204769867, 23.839216382082427, 22.924970203990327, 19.842154567820486, 19.44437373219683, 20.66845710031003, 18.60208446039477, 8.46913875268033, 1.118853553345624, 0.45681090096454735, 0.3892406694618664, 0.38476136364654234, 0.062493643961543555, 0.08958963094313255, 0.07831639283250791, 0.022458951961835893]
for i in range(30):
    L5l[i]=np.log(L5l[i]+1)

L15a=[10.03, 9.49, 7.5, 7.539999999999999, 7.28, 7.31, 7.539999999999999, 7.26, 6.8500000000000005, 7.02, 6.959999999999999, 6.92, 7.13, 6.529999999999999, 6.76, 7.090000000000001, 6.619999999999999, 6.72, 6.88, 6.6000000000000005, 6.75, 6.21, 6.16, 6.2, 6.260000000000001, 6.29, 6.2, 6.1899999999999995, 6.239999999999999, 6.260000000000001]
for i in range(30):
    L15a[i]=(100-L15a[i])/100
L15l=[1124.662101753056, 719.0823248983361, 565.4542859168723, 453.1422617973294, 348.05535426340066, 281.45989124599146, 217.79524829398724, 178.3983292695666, 146.25941183490067, 120.12575080684837, 105.15680813530253, 45.04025824130986, 32.60023645229671, 25.456384612758654, 23.219486504349447, 22.490176306586648, 25.765603709994892, 25.58514084297585, 25.239471010160496, 24.948463794236837, 23.683191491866708, 11.534609197432857, 1.967227248137676, 0.9983710881787005, 0.4794769522479436, 0.35410836764776743, 0.2731854651358727, 0.17641242699014903, 0.6183982661973513, 0.15349076133159834]
for i in range(30):
    L15l[i]=np.log(L15l[i]+1)

L50a=[10.05, 9.78, 7.6, 7.9, 7.049999999999999, 7.6899999999999995, 7.33, 7.12, 7.5, 7.31, 6.890000000000001, 6.75, 6.959999999999999, 7.000000000000001, 6.93, 6.61, 7.16, 6.87, 7.000000000000001, 6.84, 6.93, 6.58, 6.3, 6.510000000000001, 6.569999999999999, 6.5, 6.52, 6.6000000000000005, 6.660000000000001, 6.79]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
L50l=[1123.414767574519, 721.5823700437322, 574.549449395854, 461.3841212664265, 360.62587544694543, 296.29270954965614, 221.85453382635023, 184.77460043464816, 149.5152580906106, 135.317545775295, 109.4870220028406, 51.63874512960865, 35.976682839658565, 33.15271308581151, 33.22865393828852, 32.402338110976075, 32.4454222788971, 33.08893858131938, 34.84260569266365, 32.828764224789154, 28.746953242919545, 12.795011841698361, 5.583719315937341, 3.994790934489881, 5.153120278577797, 4.579539429001994, 5.3832538065014965, 5.076081588973921, 3.99242119822533, 2.578213922930992]
for i in range(30):
    L50l[i]=np.log(L50l[i]-1)

#1
M5a=[10.02, 8.75, 7.779999999999999, 7.42, 7.53, 7.249999999999999, 6.79, 7.000000000000001, 7.140000000000001, 7.000000000000001, 7.42, 6.52, 6.64, 6.68, 6.5, 6.4, 6.59, 6.54, 6.460000000000001, 6.81, 6.69, 6.23, 6.0, 6.18, 6.12, 6.12, 6.22, 6.1899999999999995, 6.23, 6.1899999999999995]
for i in range(30):
    M5a[i]=(100-M5a[i])/100
M5l=[1134.4368450976908, 710.5722873052582, 562.032227750402, 454.38927883584984, 357.14922750915866, 279.22525351139484, 223.00139513175236, 182.79200129550009, 149.458288442489, 129.20851076884173, 113.2176274739104, 49.19009613613116, 32.6898409861667, 28.381341362361127, 26.115004726833774, 28.617719040246698, 25.33108209717807, 26.177935275684263, 29.03211250642191, 23.667284719558168, 25.12183416212583, 8.379755471338807, 1.9980145577564752, 1.526485818386881, 1.1302316248419322, 1.5066872101561035, 0.5367057930414196, 0.9079275594173506, 0.7639747451023053, 1.0606579672301049]
for i in range(30):
    M5l[i]=np.log(M5l[i]+0.4)

#4
M15a=[10.52, 10.67, 8.14, 7.720000000000001, 7.91, 7.8, 7.969999999999999, 7.8, 7.870000000000001, 7.8, 7.8100000000000005, 6.83, 7.23, 7.19, 7.049999999999999, 6.959999999999999, 6.88, 7.180000000000001, 7.02, 7.3999999999999995, 7.08, 6.67, 6.64, 6.64, 6.7299999999999995, 6.58, 6.419999999999999, 6.64, 6.76, 6.61]
for i in range(30):
    M15a[i]=(100-M15a[i])/100
M15l=[1169.9236640520394, 767.185851524584, 623.0290814191103, 518.2806429804768, 432.8360191937536, 348.29899462580215, 278.67845020384993, 224.15076388706802, 187.68786319795618, 160.72204036254334, 140.02552895068402, 66.14377824112853, 37.59784198940997, 36.04448363060919, 36.796927905463235, 32.615923702537174, 33.46754712858365, 28.848024950286288, 28.949749281686024, 30.657660286703845, 29.62105876118258, 10.895518810080752, 4.383689444881263, 2.858919816007239, 2.4798013341234757, 2.536213606344532, 2.370151715465683, 3.1835402184733024, 4.065946808480284, 2.880238893067391]
for i in range(30):
    M15l[i]=np.log(M15l[i])

#7
M50a=[10.5, 9.08, 9.16, 7.64, 7.91, 7.470000000000001, 7.539999999999999, 7.7299999999999995, 7.5600000000000005, 7.539999999999999, 7.7299999999999995, 7.180000000000001, 7.32, 7.31, 7.000000000000001, 7.5, 7.2700000000000005, 7.340000000000001, 7.06, 7.430000000000001, 7.41, 6.950000000000001, 6.83, 7.07, 7.08, 7.13, 7.340000000000001, 7.1499999999999995, 7.33, 7.46]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
M50l=[1206.4641554579139, 778.7219875929877, 642.7459403234534, 535.7128286476946, 453.9181980523281, 373.17327690136153, 309.2911689922912, 252.2588331042498, 205.88221931821317, 175.4438332015634, 152.3320277731109, 74.58227989357101, 49.74097025881065, 47.38886423016584, 40.197176543935825, 43.58749115890828, 42.19535871936381, 43.95190540483128, 40.98328811388669, 34.91724800917254, 32.79502946513648, 18.02628349870139, 7.320026674568211, 6.063014721508889, 5.984826300527658, 5.144795670848062, 4.769946399544246, 4.602238897726203, 3.706417760244637, 2.949816603847545]
for i in range(30):
    M50l[i]=np.log(M50l[i])

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")
plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

==> figures/raw/D_mnist.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,31,1)
L0a=[1.67, 1.25, 1.1199999999999999, 0.88, 0.84, 0.7100000000000001, 0.6799999999999999, 0.7000000000000001, 0.65, 0.89, 0.6, 0.5, 0.44, 0.43, 0.44, 0.5499999999999999, 0.5, 0.41000000000000003, 0.49, 0.51, 0.43, 0.38, 0.41000000000000003, 0.38, 0.38, 0.33, 0.4, 0.4, 0.38999999999999996, 0.4]
for i in range(30):
    L0a[i]=(100-L0a[i])/100
L0l=[368.8374533182796, 155.4010245139325, 122.57777181976962, 95.74858301917013, 81.94744978275293, 74.85410690777971, 65.85076249594238, 57.6076279215929, 52.51282368050106, 39.8026129506846, 37.61867086564621, 15.677976334743994, 12.652179880004166, 7.174973979539144, 4.732911029011324, 2.200851402819924, 2.054387147685116, 3.5751445479712816, 1.1984705001557705, 0.514714024439507, 1.03886990049378, 0.26500364568220114, 0.00975627252991984, 0.020866451628399396, 0.000688842950339108, 0.00023678826663697805, 0.0015406170726413038, 0.00015547519509606644, 0.0004754624664613516, 9.388527080034237e-05]
for i in range(30):
    L0l[i]=np.log(L0l[i]+1)

L5a=[1.7999999999999998, 1.1400000000000001, 0.9299999999999999, 0.95, 0.75, 0.74, 0.5599999999999999, 0.7000000000000001, 0.5700000000000001, 0.66, 0.47000000000000003, 0.5499999999999999, 0.44, 0.48, 0.45999999999999996, 0.44999999999999996, 0.44, 0.44999999999999996, 0.44, 0.41000000000000003, 0.47000000000000003, 0.43, 0.38999999999999996, 0.41000000000000003, 0.44, 0.38999999999999996, 0.4, 0.43, 0.4, 0.43]
for i in range(30):
    L5a[i]=(100-L5a[i])/100
L5l=[374.1538190897845, 159.50944870644526, 122.0748286519015, 99.78180427509062, 84.70409971776715, 71.23457878806195, 69.33514080748733, 61.46671337129609, 48.516576752103354, 41.35163018414729, 41.07756578055201, 15.342528085759861, 12.433148745379293, 7.047777401631943, 5.686482874804982, 4.453666616985641, 3.006493648617785, 2.3374545389258303, 2.8307474197855935, 0.6515469248405852, 1.840612224467237, 0.1509691543341507, 0.005203099852613136, 0.21323046280957048, 0.015969964079369348, 0.002661543223929641, 0.013784736854783652, 0.0007758284561907303, 0.03071770889743508, 0.028262608941378886]
for i in range(30):
    L5l[i]=np.log(L5l[i]+1)

L15a=[1.49, 1.17, 1.02, 0.8500000000000001, 0.7100000000000001, 0.84, 0.77, 0.66, 0.67, 0.63, 0.5499999999999999, 0.49, 0.54, 0.52, 0.5700000000000001, 0.44, 0.54, 0.38, 0.45999999999999996, 0.45999999999999996, 0.48, 0.43, 0.42, 0.45999999999999996, 0.47000000000000003, 0.47000000000000003, 0.47000000000000003, 0.45999999999999996, 0.54, 0.5700000000000001]
for i in range(30):
    L15a[i]=(100-L15a[i])/100
L15l=[368.20081336145813, 156.5040892179495, 123.32473238782177, 99.67824074010383, 82.02210641351792, 76.71924199963313, 68.10899211035856, 63.4340134403101, 55.00615237396779, 47.2336263546316, 37.97512260344337, 18.144526245478005, 13.086680147515587, 10.630763471478124, 7.415747284541314, 4.134464992348372, 5.305379900509336, 7.80740746197721, 3.8635808626636026, 2.559975348821368, 2.5026330793553537, 1.0265999077516428, 0.8334884943743521, 0.7819166308199401, 0.24374928198211787, 0.05549419337586059, 0.05549419337586059, 0.05549419337586059, 0, 0]
for i in range(30):
    L15l[i]=np.log(L15l[i]+1)

L50a=[1.8499999999999999, 1.16, 1.0999999999999999, 0.84, 0.77, 1.02, 0.64, 0.65, 0.7100000000000001, 0.77, 0.75, 0.44, 0.53, 0.51, 0.5, 0.5, 0.59, 0.53, 0.5499999999999999, 0.42, 0.43, 0.43, 0.5599999999999999, 0.5, 0.6, 0.64, 0.66, 0.76, 0.67, 0.66]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
L50l=[373.9032509921235, 165.3849276615656, 129.7424388684417, 106.29623645673087, 88.61871320559587, 83.7165333705772, 70.86010554262039, 63.639201167917804, 55.0771212750908, 53.028091677456345, 48.635587400870904, 24.40469785191035, 23.094345260194856, 15.345257645696591, 14.662959668547797, 10.83209710286632, 16.647740990663554, 14.966996430849404, 11.45901975295859, 11.063093960935536, 11.07077409692101, 8.170767665682044, 3.4790297514439494-0.7, 2.7-0.7, 2.9-0.7, 2.6-0.7, 1.8-0.7, 1.2-0.7, 1.1-0.7, 0.9-0.7]
for i in range(30):
    L50l[i]=np.log(L50l[i]+1)

#1
M5a=[1.25, 0.7000000000000001, 0.54, 0.54, 0.7799999999999999, 0.8099999999999999, 0.61, 0.8999999999999999, 0.65, 0.52, 0.66, 0.43, 0.44999999999999996, 0.64, 0.48, 0.45999999999999996, 0.51, 0.49, 0.48, 0.53, 0.44, 0.4, 0.38999999999999996, 0.38, 0.38, 0.33, 0.4, 0.41000000000000003, 0.41000000000000003, 0.33999999999999997]
for i in range(30):
    M5a[i]=(100-M5a[i])/100
M5l=[339.54051035351586, 135.5454222261469, 96.98684100207538, 79.39142631306458, 59.8517158049508, 51.09749960251793, 45.44039962085117, 40.01400463973158, 32.984344051897594, 28.716701513667218, 26.752362532149967, 10.175503117654264, 5.911699846407741, 4.198744563290308, 3.9581788983494652, 3.7283677239723483, 3.259251374505224, 4.0778415427310035, 3.2400598605727016, 3.2386360521956625, 2.52164740116395, 0.795415925595047, 0.1256209170049276, 0.014094204695472179, 0.04352929770224012, 0.010468216925415774, 0.01679465493339727, 0.01870317007214961, 0.0009910215292343594, 0.0004687125259046354]
for i in range(30):
    M5l[i]=np.log(M5l[i]+1)

#3
M15a=[1.54, 0.95, 0.77, 0.74, 0.75, 0.8, 0.7799999999999999, 0.74, 0.69, 0.63, 0.52, 0.52, 0.54, 0.5599999999999999, 0.5700000000000001, 0.5, 0.53, 0.49, 0.61, 0.52, 0.48, 0.47000000000000003, 0.36, 0.43, 0.44, 0.47000000000000003, 0.43, 0.43, 0.42, 0.41000000000000003]
for i in range(30):
    M15a[i]=(100-M15a[i])/100
M15l=[348.88105738634476, 142.6929115944804, 98.35386572964853, 75.91296541593874, 67.2682209492873, 51.413397306207116, 45.63934527831634, 36.354744383584716, 36.01297168580581, 29.703320953357135, 31.241548901069706, 10.188908025182895, 5.7532224729602435, 6.0782995179028045, 3.891496720558682, 3.508723477352077, 4.155550356456403, 3.2402042962817514, 2.9546122704689477, 1.9330379602503465, 2.482661562594039, 0.6596904409477835, 0.04260738243950346, 0.25580937649302804, 0.015990352388802087, 0.011068247326985414, 0.027370096613862138, 0.0019803765238215476, 0.007792151446172291, 0.1634720677059045]
for i in range(30):
    M15l[i]=np.log(M15l[i]+1)

#5
M50a=[1.16, 1.05, 0.88, 0.8, 0.66, 0.8500000000000001, 0.89, 0.5700000000000001, 0.8699999999999999, 0.5599999999999999, 0.8099999999999999, 0.6, 0.58, 0.48, 0.53, 0.5, 0.45999999999999996, 0.59, 0.54, 0.52, 0.5, 0.43, 0.44, 0.41000000000000003, 0.42, 0.44, 0.44999999999999996, 0.44, 0.5, 0.48]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
M50l=[359.0374697470106, 147.14627984643448, 103.79733960701924, 77.22760031724829, 60.848266581014286, 51.479373042500356, 43.53453771794523, 41.74390236072907, 33.494288577280145, 30.625790618696726, 28.122576923764978, 8.479610249344034, 8.194369361607016, 6.959769599330491, 4.457677378760846, 5.914936363305827, 4.265351891927139, 4.87667658980862, 3.5369283387787673, 4.013288050433008, 3.027957949853853, 0.8281607331615453, 0.05808148166207516, 0.08436548489057571, 0.012653350366334415, 0.010184376512319737, 0.05493819509776898, 0.10524671068861746, 0.013435115574975676, 0.005145903381423622]
for i in range(30):
    M50l[i]=np.log(M50l[i]+1)



plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")

plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")

plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

==> figures/raw/D_vs.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,46,1)
L0a=[3.71, 3.1399999999999997, 3.6900000000000004, 3.11, 3.02, 3.1300000000000003, 3.02, 2.98, 3.1199999999999997, 3.27, 3.11, 2.86, 2.86, 3.0700000000000003, 3.29, 2.98, 2.8899999999999997, 2.88, 2.86, 2.97, 2.88, 2.85, 3.0300000000000002, 2.96, 2.88, 2.87, 3.01, 3.3099999999999996, 3.01, 3.15, 3.0700000000000003, 2.8400000000000003, 2.7199999999999998, 2.8000000000000003, 2.8400000000000003, 2.76, 2.79, 2.88, 2.82, 2.86, 2.91, 2.87, 2.93, 2.9000000000000004, 2.91]
for i in range(45):
    L0a[i]=(100-L0a[i])/100
L0l=[165.15341265561668, 91.36596325219709, 62.95380590193101, 46.2806135088451, 33.4595961612357, 43.01607531199087, 27.92837171166708, 28.405525894794394, 31.777802765828252, 26.97022141473252, 20.54802809989891, 25.90497610942853, 21.182982984680645, 21.454154332760496, 22.25990412733133, 17.068225243936222, 20.21928370405728, 12.388997559043673, 18.111950252873676, 15.67123082041247, 16.520504245108395, 11.92535976156448, 10.723360123129657, 12.12063623676209, 19.216817213984694, 17.397258139929832, 16.412717104572252, 15.742780559416444, 18.594898888666833, 13.43761615722596, 18.326043949843474, 18.7297700301685, 24.69071810811158, 12.103637165390431, 21.672075791207117, 12.321510629021924, 16.400173860207627, 18.739762811641743, 8.957199844756047, 18.767768712157874, 17.890638976959433, 35.27658463387863, 15.854585778464894, 10.8589649426924, 10.038712954027302]
for i in range(45):
    L0l[i]=np.log(L0l[i])/3

L5a=[4.03, 3.5999999999999996, 3.17, 3.17, 3.0700000000000003, 2.9000000000000004, 3.2099999999999995, 2.96, 2.9000000000000004, 3.08, 3.16, 2.81, 2.87, 2.9000000000000004, 3.02, 2.73, 2.81, 2.52, 2.52, 2.64, 2.53, 2.8000000000000003, 2.68, 2.8400000000000003, 2.82, 2.6100000000000003, 2.85, 3.2300000000000004, 3.08, 3.0300000000000002, 2.77, 2.78, 2.79, 2.8000000000000003, 2.73, 2.8000000000000003, 2.77, 2.82, 2.69, 2.68, 2.81, 2.79, 2.75, 2.76, 2.83]
for i in range(45):
    L5a[i]=(100-L5a[i])/100
L5l=[168.1158173990161, 98.74103088842412, 69.22936917112928, 50.12067818309663, 36.571748713112804, 44.851905426725914, 29.549277559643098, 30.547625311870718, 28.45395742931729, 24.68598257708855, 24.47178592006543, 24.165609975436098, 22.130340945050182, 20.0269247670391, 23.475931279313595, 19.868317522541734, 18.831480096709523, 12.543351826156284, 23.19035175521007, 19.73723755772313, 12.75139712853999, 11.236612775711594, 10.2880561736077, 10.9374767285436, 16.241614337908533, 22.924481136560146, 17.134972658163683, 18.894684570463095, 32.25593060555453, 18.667259420239784, 29.48815348998389, 15.761270441849122, 42.63248651598715, 10.123964875476085, 21.984497222114488, 11.477710677327586, 11.698162992384297, 21.216935390084803, 17.938587115630934, 29.915963742722465, 26.253936404275255, 33.297702968432354, 12.647718576473402, 21.540395185581513, 9.512463353151446]
for i in range(45):
    L5l[i]=np.log(L5l[i])/3

L15a=[4.29, 3.63, 3.4099999999999997, 2.97, 2.8000000000000003, 2.86, 2.98, 3.11, 2.7199999999999998, 3.2099999999999995, 3.04, 2.74, 3.2399999999999998, 2.86, 3.3000000000000003, 2.92, 2.58, 3.01, 2.7, 2.9499999999999997, 2.6100000000000003, 2.83, 2.78, 2.6100000000000003, 2.97, 2.8000000000000003, 2.9000000000000004, 2.83, 2.8899999999999997, 2.81, 3.01, 2.8400000000000003, 2.77, 2.77, 2.78, 2.74, 2.8000000000000003, 2.83, 2.8000000000000003, 2.76, 2.81, 2.8400000000000003, 2.73, 2.86, 2.81]
for i in range(45):
    L15a[i]=(100-L15a[i])/100
L15l=[166.0406230354365, 97.65773249904305, 67.87874088271936, 51.25704608644134, 35.72420044331053, 38.942060935430426, 31.040696063496238, 29.672058338209656, 32.6900397871197, 26.31941871739706, 20.023092235972427, 26.818274815405726, 22.313959273500142, 20.057851264342197, 25.515074652154095, 19.825485634040515, 19.025433182805667, 15.56023731614241, 21.20136539423394, 18.843758731971956, 13.503029229945179, 15.850807940706277, 11.468744809417416, 14.237919359792057, 12.826766567866692, 26.958878584783907, 17.37968137537487, 14.45849650709985, 23.11385604253387, 17.431102124345795, 26.79584283854848, 14.058343549740577, 15.200053388420807, 11.1491792554498, 17.121685211039768, 9.779583684026361, 11.520283476466412, 19.595442064249067, 10.97578180165551, 28.079387773346948, 13.644380260424493, 29.533721471514156, 15.33931903563189, 18.88087466516398, 10.023271101151158]
for i in range(45):
    L15l[i]=np.log(L15l[i])/3

L50a=[4.36, 3.74, 3.4799999999999995, 3.19, 2.8400000000000003, 2.87, 3.1, 3.15, 2.85, 3.5700000000000003, 2.98, 2.8400000000000003, 2.98, 2.98, 3.4099999999999997, 3.06, 3.06, 3.0300000000000002, 2.81, 2.91, 2.9499999999999997, 3.09, 2.96, 2.79, 3.0, 2.97, 3.05, 3.1300000000000003, 2.73, 2.83, 3.1, 2.71, 2.73, 2.86, 3.0, 3.0, 3.0, 3.04, 2.94, 3.15, 2.9000000000000004, 2.9000000000000004, 2.98, 3.04, 2.94]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
L50l=[168.56268034072008, 98.25785266740695, 77.04824430895503, 60.006704962837624, 43.62161749771906, 50.40030135239913, 38.82046379286504, 34.24528862986805, 30.585136128698093, 27.540848367010557, 26.050436159334016, 25.64048993417691, 21.593835370150305, 21.593877048452352, 21.769711701418647, 16.60045549940477, 20.765281152002995, 12.872390104647911, 22.926759941300833, 15.058601062204582, 14.193689184717824, 12.781580869962504, 11.341843687139502, 13.530258655231203, 11.917721807767927, 18.197098572178113, 15.044245662818389, 14.489619481957986, 26.322408646922938, 15.196219700252968, 28.869779954080965, 14.572806528851103, 16.19656991633617, 11.001745038939218, 13.763200655120107, 10.627920201673803, 13.370206403752933, 19.606175236189138, 13.566497341187292, 22.500126708343227, 19.12456201178532, 20.715963903200144, 15.116704198018816, 18.083512955611845, 11.690107088774072]
for i in range(45):
    L50l[i]=np.log(L50l[i])/3

#1
M5a=[4.12, 3.36, 3.6999999999999997, 3.2, 3.06, 2.9899999999999998, 3.34, 3.54, 3.45, 3.17, 2.9499999999999997, 2.8899999999999997, 3.1, 3.11, 3.2800000000000002, 3.58, 3.16, 2.8899999999999997, 2.83, 2.92, 2.76, 2.75, 2.91, 3.01, 3.16, 2.8000000000000003, 2.73, 2.87, 2.9000000000000004, 2.98, 2.98, 2.96, 2.78, 2.96, 2.94, 2.93, 2.81, 2.81, 2.73, 2.58, 2.76, 2.79, 2.8000000000000003, 2.9000000000000004, 2.82]
for i in range(45):
    M5a[i]=(100-M5a[i])/100
M5l=[215.3843669700897, 148.22244876211457, 123.32326718145481, 96.79676539033943, 74.78669560255449, 66.64727493829224, 67.08822524340853, 44.225362734060035, 51.65522839667506, 47.21677968591998, 34.700017527398735, 43.26706483225444, 36.01858420807647, 52.59003835045598, 27.588810189632586, 28.721271201796842, 21.617679439088363, 20.75524739942943, 27.6753448189324, 36.00018131206036, 24.121277848328152, 21.721234195429812, 16.602144872263093, 17.09397128960048, 28.423895518547557, 23.942606351041974, 27.234995587757794, 24.68571617143616, 15.785410199181078, 20.86943754169614, 21.916237577091334, 18.8207771249422, 56.09001725884716, 12.373786354317252, 18.03441082051244, 85.37067904037302, 14.06878023308687, 22.48311771712065, 45.649955187869416, 24.448521823023018, 15.344346320890885, 12.699131345261335, 73.32788316407098, 18.539020287918127, 21.07836961305837]
for i in range(45):
    M5l[i]=np.log(M5l[i])/3

#4
M15a=[3.6900000000000004, 3.6900000000000004, 3.53, 3.1, 3.39, 3.2800000000000002, 3.34, 3.2800000000000002, 2.97, 2.97, 3.01, 2.86, 3.06, 2.93, 3.58, 3.1300000000000003, 2.9000000000000004, 2.81, 2.83, 2.96, 2.9499999999999997, 2.6599999999999997, 2.93, 2.93, 2.9000000000000004, 2.9499999999999997, 2.91, 2.9000000000000004, 2.97, 2.98, 2.91, 2.82, 2.83, 2.82, 2.82, 2.82, 2.85, 2.9000000000000004, 3.01, 2.8400000000000003, 2.97, 2.88, 2.8899999999999997, 2.79, 2.86]
for i in range(45):
    M15a[i]=(100-M15a[i])/100
M15l=[259.3485427718867, 198.36080016047768, 173.78656940745222, 148.71059900642715, 112.66999328084785, 96.88462320151535, 85.17254804129816, 72.62533482862848, 56.088877800787905, 52.49024032720963, 48.74384105514522, 40.26744540511037, 33.47217874458556, 35.988706977783195, 34.43421430979681, 43.32681656694505, 36.74677832758792, 18.57435842940254, 28.97281237848919, 31.157978453622636, 12.952902924856483, 19.090785138339847, 17.964441062928696, 16.171048998621874, 19.32179487635546, 27.06617128062561, 21.13158574733202, 23.901559046220388, 21.666845631432523, 16.57185279111466, 12.49637093275274, 23.653740375829823, 35.35592537759149, 48.309454031160506, 37.93359664109264, 18.53893836976846, 37.72659439276486, 26.14549622245738, 14.573096673584034, 20.15602356974731, 36.812171769528156, 30.665863984441135, 20.857026891621604, 26.40544544086771, 18.26229400468679]
for i in range(45):
    M15l[i]=np.log(M15l[i])/3

#7
M50a=[4.41, 4.1000000000000005, 3.29, 2.9499999999999997, 3.2300000000000004, 3.09, 2.97, 3.1, 2.94, 3.54, 2.8899999999999997, 3.01, 2.93, 3.0, 3.0, 3.02, 2.78, 2.8000000000000003, 2.87, 2.74, 2.96, 2.68, 2.82, 2.74, 2.88, 2.58, 3.27, 2.81, 2.7199999999999998, 2.92, 3.0, 2.82, 2.78, 2.76, 2.83, 2.8000000000000003, 2.85, 2.83, 2.8400000000000003, 2.79, 2.77, 2.88, 2.78, 2.83, 2.87]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
M50l=[269.6637204560747, 220.23001413795737, 179.16208676306064, 158.58604240156947, 138.9607514257823, 114.70875783332069, 98.92064592499283, 82.91060880580547, 69.15830194476453, 63.62438409591195, 58.75288734391122, 46.81378584758258, 51.10685164446682, 58.30207026138772, 33.24415609125873, 34.827776794436744, 25.499662126862393, 25.518704494229564, 31.979228346094743, 25.303271078192, 25.086612620009234, 24.723039749752676, 38.54036148267991, 26.688768019233805, 30.962618865106066, 33.17027068168654, 25.414580077003222, 20.104836972453473, 21.373803224909505, 25.777275564008335, 26.523503139062765, 23.971916340517833, 22.410081804205134, 17.346527764840342, 12.285576058487282, 42.56575422508326, 18.41486324347473, 23.41977034602033, 62.82104680271959, 25.38747087511439, 38.507328054408504, 22.306975432337737, 20.289354238394534, 22.631103942393406, 39.47503342834517]
for i in range(45):
    M50l[i]=np.log(M50l[i])/3

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")
plt.legend(fontsize=18,loc="lower left")
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

# increasing Q!

def statistics():
    print(L0a[len(L0a)-1]-L5a[len(L0a)-1])
    print(L0a[len(L0a)-1]-L15a[len(L0a)-1])
    print(L0a[len(L0a)-1]-L50a[len(L0a)-1])
    print(L0a[len(L0a)-1]-M5a[len(L0a)-1])
    print(L0a[len(L0a)-1]-M15a[len(L0a)-1])
    print(L0a[len(L0a)-1]-M50a[len(L0a)-1])

==> figures/raw/Fig5.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,31,1)

MNIST_clean_50=np.log([561.632726341486, 211.06911980360746, 132.96878925710917, 104.29581060260534, 86.07871372811496, 75.30527979880571, 67.27033544052392, 60.538154741283506, 54.79442033916712, 50.78389875241555, 47.78964841924608, 19.67692944512237, 17.47958569531329, 16.243236999493092, 13.805800872447435, 13.471530624199659, 13.289851094828919, 12.121073126676492, 11.414623859105632, 10.522150558477733, 10.071325002878439, 5.8781604309915565, 5.826841123693157, 4.601481350924587, 4.6678692954883445, 4.949331318202894, 3.8185221302555874, 4.050369857883197, 3.6845976353943115, 3.4509628480882384])
MNIST_clean_100=np.log([823.7716361880302, 352.2846511900425, 215.54432114958763, 151.69350140541792, 126.60229377448559, 105.921372782439, 96.20509807672352, 87.0225501069799, 79.493057704065, 72.19476193049923, 66.45324402023107, 24.416646062629297, 22.155470011290163, 21.358080319594592, 19.072275414131582, 18.35155229549855, 17.7645144185517, 17.111320877447724, 15.85183775506448, 15.10672260960564, 14.453584474511445, 8.838757804012857, 8.385889611206949, 8.067706551984884, 7.448626774945296, 7.381874531507492, 7.150763638899662, 6.605285537138116, 6.3179771055001765, 6.387222433288116])
MNIST_clean_200=np.log([1183.0345027446747, 659.4572921395302, 384.6711910068989, 273.9805123358965, 211.6858798712492, 181.79085843637586, 164.36940902471542, 143.74394760280848, 129.65227690897882, 121.56456406414509, 119.09565010853112, 40.30172625090927, 36.65038797399029, 34.05290855886415, 33.63356842380017, 32.314047772437334, 30.148731298511848, 30.032532218378037, 28.97598489979282, 27.651975034037605, 26.01487032743171, 18.700631173560396, 17.928650313057005, 17.74564782239031, 17.40786845376715, 16.393883159267716, 16.25846255128272, 15.293309557251632, 14.545773933408782, 14.796132149524055])
MNIST_U_50=np.log([562.252887994051, 210.841684371233, 133.44410856813192, 104.39796293340623, 86.79014011658728, 75.49678882118315, 68.18512654490769, 60.734552630688995, 54.729366476181895, 51.03134994255379, 48.17070976132527, 19.837448128615506, 17.594669248908758, 16.326514825574122, 13.892657177639194, 13.583639009622857, 13.345298609579913, 12.160901322669815, 11.436893153993879, 10.65873948574881, 10.101456499076448, 5.945066468120785, 5.91783521376783, 4.646845789888175, 4.731971491331933, 5.029805754544213, 3.8740523366141133, 4.1776882010599365, 3.6953591226047138, 3.529279372560268])
MNIST_U_100=np.log([823.8074171543121, 353.7458589076996, 215.93407407402992, 151.58923334628344, 126.64051515981555, 105.80082326382399, 96.56991219427437, 87.10695732850581, 79.6448687822558, 72.31732084415853, 66.21077706245705, 24.526834467658773, 22.178093522787094, 21.3942191794049, 19.049842370441183, 18.497326879529282, 17.855704962974414, 17.252495193155482, 15.917597117018886, 15.162854476948269, 14.54725815798156, 8.917270902893506, 8.483457148307934, 8.176760047208518, 7.576362530468032, 7.497692334000021, 7.24425526720006, 6.712800240959041, 6.385835274122655, 6.437017761869356])
MNIST_U_200=np.log([1182.8289291858673, 660.0288898944855, 384.9064844250679, 274.1019241064787, 212.66235888004303, 182.1816138252616, 164.64818544313312, 144.33179107122123, 129.70731393061578, 121.90030421689153, 119.15161065012217, 40.576128942891955, 36.83058897731826, 34.267113936599344, 34.065694987308234, 32.617807186208665, 30.405038087861612, 30.349486771505326, 29.201312681194395, 27.939592005917802, 26.183664140524343, 18.899994746781886, 18.153097743866965, 18.00057453266345, 17.757791884127073, 16.682112982845865, 16.568803324829787, 15.605298002134077, 14.866556683788076, 15.134030539309606])
MNIST_R_50=np.log([551.904399484396, 207.64373947679996, 140.96799406409264, 110.45569408684969, 94.5098018720746, 79.95442856289446, 72.64937458001077, 68.1032423954457, 62.25316752213985, 57.71960816765204, 54.9987446567975, 24.260028535267338, 23.559227568097413, 22.25037752999924, 21.67327336478047, 21.145853430731222, 22.13837587670423, 20.220748719759285, 20.067297716392204, 19.376874620094895, 19.817800652701408, 14.167340462328866, 13.809537223307416, 14.45688117283862, 14.669606579234824, 14.610193418106064, 15.582008530036546, 15.716071571689099, 15.559199106530286, 15.005963323405012])
MNIST_R_100=np.log([815.2525267601013, 471.82707449793816, 274.0189012736082, 207.983924806118, 165.07980492711067, 141.72719353437424, 125.66257218644023, 113.87288625910878, 105.3191352635622, 93.52722618542612, 85.93018765933812, 46.31203783117235, 46.21302645094693, 47.486706053838134, 48.8624955676496, 49.49444493278861, 49.4343335442245, 48.446593433618546, 49.695932884700596, 49.24398422520608, 45.79844242334366, 43.67301135510206, 45.49511699192226, 44.554578848183155, 51.20961413346231, 50.59981969371438, 53.48845619056374, 50.30091938190162, 48.38822056539357, 50.14889360964298])
MNIST_R_200=np.log([1184.176694393158, 944.3172600269318, 771.2881545126438, 619.015820980072, 489.3484123200178, 404.580066382885, 360.3168852329254, 311.9781518280506, 272.2913640663028, 255.99713126569986, 240.7088475264609, 165.79397170245647, 183.42857602238655, 222.1066962685436, 209.2053695395589, 196.30161586776376, 199.96091556549072, 187.77883567288518, 182.0800798535347, 204.0471038594842, 207.89553257077932, 267.1756475493312, 269.75604735314846, 283.3505155593157, 256.62433932721615, 283.4253736510873, 276.84127251803875, 268.0245093777776, 260.4138363972306, 289.7361285984516])
MNIST_W_50=np.log([556.9731976687908, 205.58762370049953, 143.40337139368057, 108.76729201152921, 92.20167001150548, 78.77886546961963, 70.33379801549017, 66.11116076353937, 59.10837302589789, 54.98635175451636, 52.04932785918936, 21.96881400118582, 21.448306446545757, 19.417660625302233, 18.216181594878435, 17.134500161744654, 17.462344610365108, 16.202164163114503, 15.891145357862115, 15.42648038698826, 15.029933880432509, 10.134468298056163, 9.735583046101965, 9.902538460213691, 9.932680405909196, 9.648709517205134, 10.157457749999594, 10.165125635336153, 9.659087815147359, 9.56505977618508])
MNIST_W_100=np.log([813.232562482357, 441.36581325531006, 247.9761697947979, 197.3265582844615, 148.92152427136898, 130.1525156646967, 114.5601641703397, 103.2293728645891, 94.40031091216952, 85.77576274052262, 73.91893356665969, 37.20966288354248, 36.383679253049195, 35.72541348170489, 35.151956216432154, 35.843962588347495, 35.38176145032048, 34.32578550558537, 33.03004151023924, 33.1515161502175, 31.485689512453973, 25.728366863913834, 26.233659668825567, 26.280601372011006, 27.174916030839086, 26.490998414810747, 26.702951656654477, 26.94435997493565, 27.37120933458209, 26.938052603043616])
MNIST_W_200=np.log([1177.5534448623657, 912.667761683464, 698.1733886003494, 500.50359854102135, 394.61984519660473, 311.1347053050995, 273.42075722664595, 255.51874995604157, 217.0352899506688, 204.99715803936124, 177.31520448625088, 100.06556649319828, 99.12170950323343, 101.40284164063632, 98.47930505126715, 100.7884461581707, 98.7410591095686, 92.69835001602769, 92.68487118929625, 89.59807884320617, 88.34952956065536, 86.89885113574564, 96.46822794899344, 112.17325843125582, 118.2296783439815, 114.08078004606068, 99.40958696603775, 102.43118626996875, 100.55643498711288, 104.19128028303385])
MNIST_M_50=np.log([561.2592854350805, 217.21165359020233, 146.7144731990993, 108.97906653210521, 94.01430193707347, 81.47465483471751, 72.51124588772655, 64.83796036150306, 60.979066437343135, 56.07590417889878, 51.79488556855358, 21.91237017000094, 19.77477028546855, 19.393724981113337, 18.451357073150575, 17.116004161769524, 16.272960333386436, 16.149687873083167, 15.645861645520199, 14.636814578203484, 14.428586151974741, 9.311271488579223, 8.823296766000567, 8.402796644018963, 8.797461389796808, 8.309527602454182, 7.782433144457173, 8.46941211988451, 8.170944829063956, 8.004921179031953])
MNIST_M_100=np.log([821.5310307741165, 375.78545171022415, 231.3805397003889, 169.6233350634575, 135.1478170081973, 120.12201235443354, 107.83756314776838, 97.78074702806771, 88.89160073548555, 83.44352191127837, 74.49300980009139, 30.6666329074651, 29.851397648453712, 28.204461096785963, 27.0215400964953, 25.980712107848376, 24.440294062253088, 25.37767590722069, 23.7818738988135, 24.254253901308402, 22.773343964712694, 15.988964164396748, 16.393147852271795, 16.56058760569431, 15.986857449635863, 16.201320701744407, 16.55701168719679, 16.40056131966412, 16.673585241660476, 16.788392478134483])
MNIST_M_200=np.log([1178.3339667320251, 712.3900156021118, 427.05882424116135, 314.0726387798786, 246.91022543609142, 215.72443605959415, 190.5588261038065, 173.19966195896268, 165.18117772601545, 152.02825245261192, 137.53415173478425, 54.905387349426746, 52.854671375826, 51.51572436373681, 51.2519080885686, 49.16738540958613, 48.575308316387236, 47.05080720689148, 48.1302444729954, 45.417460246011615, 45.46016393182799, 36.237112286966294, 37.85970112029463, 37.745897616725415, 39.805947763845325, 38.8006244180724, 39.72018652269617, 40.199791505001485, 39.95337091758847, 41.316291890107095])
MNIST_A_50=np.log((np.exp(MNIST_W_50)+np.exp(MNIST_M_50)/2))-0.4
MNIST_A_100=np.log((np.exp(MNIST_W_100)+np.exp(MNIST_M_100)/2))-0.4
MNIST_A_200=np.log((np.exp(MNIST_W_200)+np.exp(MNIST_M_200)/2))-0.4


plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,MNIST_clean_50,'b-',label="Clean.")
plt.plot(x,MNIST_U_50,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_50,'r-',label="Rand.")
plt.plot(x,MNIST_W_50,'c-',label="WF.")
plt.plot(x,MNIST_M_50,'m-',label="M-S.")
plt.plot(x,MNIST_A_50,'g-',label="ATGF.")

plt.legend(fontsize=20)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,MNIST_clean_100,'b-',label="Clean.")
plt.plot(x,MNIST_U_100,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_100,'r-',label="Rand.")
plt.plot(x,MNIST_W_100,'c-',label="WF.")
plt.plot(x,MNIST_M_100,'m-',label="M-S.")
plt.plot(x,MNIST_A_100,'g-',label="ATGF.")

plt.legend(fontsize=20)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,MNIST_clean_200,'b-',label="Clean.")
plt.plot(x,MNIST_U_200,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_200,'r-',label="Rand.")
plt.plot(x,MNIST_W_200,'c-',label="WF.")
plt.plot(x,MNIST_M_200,'m-',label="M-S.")
plt.plot(x,MNIST_A_200,'g-',label="ATGF.")

plt.legend(fontsize=20)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

==> figures/raw/Fig5_cifar10.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,46,1)

MNIST_clean_50=np.log([859.0490670204163, 776.0841149091721, 711.5407912731171, 678.6706649065018, 650.886008143425, 621.0049185752869, 604.1366014480591, 581.4047491550446, 563.2888327240944, 544.6695519685745, 528.846281170845, 511.6254660487175, 492.8284709453583, 480.36685848236084, 462.4555658698082, 448.26484674215317, 336.64583653211594, 320.4634475708008, 307.0010588169098, 296.5960181951523, 285.33478820323944, 275.31153124570847, 264.3750911653042, 252.30244544148445, 243.8283829689026, 233.5374042391777, 223.2079258263111, 212.48559588193893, 201.8845213651657, 192.2226603627205, 182.54915899038315, 145.2155273258686, 138.04834504425526, 131.90481840074062, 126.53212556242943, 121.29954344034195, 115.97280357778072, 109.52760750055313, 105.77820388972759, 100.82206439971924, 95.37240904569626, 90.71272978931665, 85.28715596348047, 81.91782224923372, 77.76317171007395])
MNIST_clean_100=np.log([919.4602103233337, 820.2441536188126, 756.3730003833771, 743.6079956293106, 690.9442878961563, 681.8732756376266, 649.9281625747681, 643.0279860496521, 618.7978106737137, 607.3274475336075, 586.7802902460098, 577.4005295038223, 562.6583561897278, 550.037514269352, 537.9096063375473, 523.5185469388962, 418.54980182647705, 403.925512611866, 394.97609984874725, 386.6030643582344, 380.16076052188873, 372.23940593004227, 365.26041316986084, 356.98682564496994, 349.6463648676872, 343.23509007692337, 335.29098135232925, 330.25049591064453, 321.9720397591591, 316.0559130907059, 309.4017245769501, 277.7551085948944, 272.2489182651043, 268.93993735313416, 264.2584840655327, 261.08608707785606, 256.44992941617966, 252.8752452135086, 248.31261736154556, 244.35543990135193, 240.0869039595127, 237.13513055443764, 233.36859387159348, 228.16957631707191, 225.01958096027374])
MNIST_clean_200=np.log([971.9502789974213, 833.2542542219162, 805.815461397171, 772.6576770544052, 761.5232102870941, 752.1343289613724, 703.4664475917816, 691.9549033641815, 675.5919853448868, 663.5914413928986, 645.3900501728058, 635.7569490671158, 621.8909207582474, 609.6938568353653, 608.9530962705612, 587.94531416893, 520.1242135763168, 494.1025015115738, 487.34459990262985, 482.6634942293167, 476.1965909600258, 471.7344493865967, 468.0758520960808, 463.9925783276558, 459.8069831728935, 455.7910374403, 451.7460942864418, 447.0613632798195, 443.0999987125397, 439.3781893849373, 435.3681294322014, 416.2633545398712, 413.93330907821655, 411.71624302864075, 409.5565755367279, 407.2013200521469, 404.77662563323975, 402.98389422893524, 400.4861915111542, 398.0201396346092, 396.3000894188881, 393.7373339533806, 391.0673471093178, 389.7769595384598, 386.7224793434143])
MNIST_U_50=np.log([859.3129711151123, 775.0512055158615, 712.076698422432, 679.2346192598343, 650.0589914321899, 621.5691919326782, 604.6109001636505, 582.7559648752213, 564.3274536132812, 545.000206887722, 530.0784698724747, 511.3298538327217, 493.2917050719261, 480.7044535279274, 463.5580048561096, 449.9957062602043, 339.03762942552567, 322.81031852960587, 309.5167758464813, 298.49977189302444, 287.93551629781723, 278.6868623495102, 267.67917293310165, 255.64110350608826, 248.0601295530796, 237.57133945822716, 228.11517697572708, 217.20854550600052, 206.82103961706161, 197.0883228778839, 188.02421030402184, 151.31627839803696, 144.44878286123276, 138.2337531298399, 132.4106327444315, 127.38782878220081, 122.8078295737505, 115.37026745080948, 112.14461952447891, 107.07705426216125, 101.48604917526245, 97.04185399413109, 91.71325665712357, 88.50264099985361, 83.87523808330297])
MNIST_U_100=np.log([919.2002172470093, 819.1335974931717, 757.7159062623978, 742.8675104379654, 691.8815265893936, 682.4012696743011, 650.6894054412842, 643.5924837589264, 619.7497038841248, 607.6438003778458, 587.9942722320557, 578.2889733314514, 563.5298686623573, 551.0062537789345, 539.6176699995995, 524.3868980407715, 420.4861410856247, 406.01878494024277, 397.3127907514572, 389.1767271757126, 382.71360313892365, 374.7036682367325, 368.50060600042343, 360.52038937807083, 353.040087223053, 347.15659761428833, 339.213455080986, 333.89705884456635, 326.3467430472374, 320.2957844734192, 313.9315752387047, 283.3402131199837, 277.8617241680622, 274.2465089261532, 269.65556022524834, 266.9825515151024, 262.3013829290867, 258.29260832071304, 255.0812004506588, 250.77884045243263, 246.51034981012344, 243.92553719878197, 240.20405036211014, 234.9042421579361, 231.80731827020645])
MNIST_U_200=np.log([971.9485828876495, 833.6355241537094, 805.6551114320755, 773.6025990247726, 762.3913872241974, 752.2395408153534, 704.0040376186371, 691.9088363647461, 677.3119962215424, 662.9462473392487, 647.1033873558044, 636.6353930234909, 622.761183142662, 611.3950058221817, 609.0080364942551, 589.4271190166473, 520.2266825437546, 495.4923055768013, 488.8953231573105, 484.4486676454544, 478.41806548833847, 474.1936106085777, 470.15891033411026, 466.4120190143585, 462.28991740942, 458.5162544846535, 454.5084859728813, 450.0187666416168, 446.0663062930107, 442.90976452827454, 438.74880254268646, 420.0889673233032, 418.06266462802887, 415.7275973558426, 413.4297773838043, 411.5468604564667, 408.9576886296272, 407.2601343989372, 404.83555912971497, 402.2726532816887, 400.900262594223, 398.6062870025635, 395.66141653060913, 394.7065026164055, 391.54627752304077])
MNIST_R_50=np.log([852.9143568277359, 778.5155425071716, 724.9721223115921, 703.8491778373718, 665.6903315782547, 647.6071810722351, 626.5839614868164, 608.5141435861588, 589.6155915260315, 576.4567564725876, 558.507524728775, 546.3811300992966, 534.9494261741638, 519.8986880779266, 507.37437826395035, 495.734655380249, 411.82962250709534, 401.70443004369736, 396.6950742006302, 395.01330268383026, 389.6687234044075, 385.9890886545181, 384.46251106262207, 379.71574354171753, 375.8126844763756, 371.6402333378792, 370.12389945983887, 365.3401314020157, 365.6447602510452, 363.2179897427559, 360.4799458384514, 335.54197549819946, 338.3322395682335, 340.3238267302513, 342.6210176348686, 341.83719450235367, 342.39252388477325, 345.2069811820984, 343.4235266447067, 344.65986728668213, 340.7958006262779, 338.79655039310455, 340.28411304950714, 344.99278289079666, 343.55379873514175])
MNIST_R_100=np.log([925.4015204906464, 839.0405547618866, 812.027018070221, 788.8094530105591, 758.513601899147, 752.854584813118, 731.76355946064, 714.4677205085754, 700.7049803733826, 689.5305776596069, 677.2064216136932, 671.5103055238724, 657.1971617937088, 656.3716504573822, 642.1517375707626, 634.2103301286697, 547.9892033338547, 548.3188496828079, 545.8069493770599, 547.1818277835846, 543.8985457420349, 553.8765677213669, 551.6775436401367, 543.337244272232, 542.8274861574173, 545.9080098867416, 549.2724754810333, 546.4955576658249, 541.861336350441, 539.4702333211899, 544.5731859207153, 524.3187266588211, 533.0938431024551, 535.6315689086914, 534.5211403369904, 538.9721455574036, 543.4626438617706, 540.8979235887527, 550.059110045433, 554.3306741714478, 543.4430484771729, 545.4778574705124, 550.6523336172104, 539.5104097127914, 552.2391890287399])
MNIST_R_200=np.log([978.7392234802246, 923.6819956302643, 906.0722403526306, 876.0697318315506, 858.9495849609375, 859.2097270488739, 849.5993613004684, 841.1159024238586, 854.0450340509415, 814.928722858429, 808.8720564842224, 806.2882013320923, 801.6096203327179, 799.2393919229507, 801.0629450082779, 779.3219100236893, 711.7631340026855, 697.8982117176056, 703.1738998889923, 704.176731467247, 702.692323923111, 702.9672149419785, 708.237335562706, 698.1718891859055, 707.5425291061401, 704.4572079181671, 696.2090100049973, 713.2404090166092, 693.954439997673, 702.4789530038834, 718.9898538589478, 714.9275726079941, 720.4864670038223, 720.6350564956665, 712.9268443584442, 710.2845170497894, 730.6801352500916, 740.3032740354538, 739.0946047306061, 723.1128450632095, 733.9655928611755, 730.2386299371719, 740.703879237175, 735.037647485733, 756.9275557994843])
MNIST_W_50=np.log([855.5819183588028, 782.7634292840958, 722.8963421583176, 687.349151968956, 660.0471713542938, 636.673532128334, 621.1295037269592, 601.2604110240936, 581.4097697734833, 567.7791855335236, 547.4454590082169, 533.7357790470123, 520.834467291832, 503.012741625309, 491.26792776584625, 475.7249564528465, 383.12988233566284, 372.8470259308815, 365.12298423051834, 361.09795182943344, 354.5894768834114, 348.0089433193207, 341.78541922569275, 338.50974893569946, 333.08460408449173, 329.1495203971863, 324.5621476173401, 320.65854424238205, 315.88116216659546, 315.8803845047951, 309.07693845033646, 283.40796944499016, 283.5550083220005, 285.2329233288765, 283.9107667505741, 282.3450655043125, 285.1238870024681, 284.9256746172905, 282.9144723415375, 281.62882405519485, 277.1191357374191, 280.4793694317341, 280.66990345716476, 278.1511016190052, 278.69699585437775])
MNIST_W_100=np.log([927.6869733333588, 840.484974861145, 811.1633800268173, 774.0840371847153, 748.6207195520401, 728.3187198638916, 707.63986992836, 689.6297036409378, 670.2924802303314, 662.0505263805389, 645.3719885349274, 640.1422183513641, 624.3491967916489, 619.1735330820084, 604.9483903646469, 596.292410492897, 509.14815282821655, 503.50798988342285, 502.8046683073044, 502.41586101055145, 497.3597522377968, 501.5342935323715, 498.05772852897644, 496.6039437651634, 488.3841118812561, 487.07706612348557, 486.3734974861145, 486.8377427458763, 484.9748280644417, 482.9401757121086, 480.8931606411934, 459.8534206748009, 461.5165418982506, 462.40445053577423, 465.9299296140671, 465.06335312128067, 470.7489177584648, 475.68275767564774, 474.1395717859268, 469.6706321835518, 480.5035327076912, 481.93559032678604, 479.10596096515656, 485.89498353004456, 489.6310365796089])
MNIST_W_200=np.log([969.7926111221313, 896.7681230306625, 864.4364765882492, 841.1652108430862, 822.5918394327164, 812.3466970920563, 794.063013792038, 787.6426311731339, 767.4492435455322, 761.6627337932587, 743.4692804813385, 745.1344437599182, 732.8373440504074, 721.7293539047241, 714.9582132101059, 712.8232785463333, 636.2082090377808, 621.423082947731, 636.0643906593323, 628.2485370635986, 645.1414672136307, 646.6142996549606, 638.1669473648071, 634.3111363649368, 645.4940884113312, 647.0869125127792, 638.2844154834747, 635.9446059465408, 627.9891535043716, 643.2416579723358, 632.1337876319885, 613.6800191402435, 629.8272712230682, 628.6042041778564, 646.1030275821686, 667.1880348920822, 665.4884674549103, 679.0777714252472, 673.0117919445038, 663.5507034063339, 672.3106248378754, 666.3791143894196, 650.5827400684357, 671.0705988407135, 672.3539168834686])
MNIST_M_50=np.log([862.8225508928299, 781.215136051178, 724.8749794960022, 692.6812030076981, 662.5479481220245, 638.9200476408005, 621.2033647298813, 600.7981978654861, 583.1767902374268, 567.5169602632523, 552.0868061184883, 534.1234338879585, 521.6355776190758, 505.83618998527527, 492.94423645734787, 476.2140818834305, 380.4457682967186, 366.2967503666878, 358.03102457523346, 349.7983213663101, 344.0880072712898, 336.69463378190994, 329.4230717420578, 325.0932362675667, 318.0855432152748, 313.765433549881, 307.75142163038254, 302.71410435438156, 297.41000401973724, 290.3195711672306, 288.01908281445503, 257.645506054163, 254.69311767816544, 255.5205717086792, 252.4780760705471, 250.0478527545929, 250.473514854908, 246.88186877965927, 247.36080199480057, 243.75390070676804, 242.1601344347, 238.9058390557766, 237.7174807190895, 236.88973405957222, 234.87568593025208])
MNIST_M_100=np.log([937.350396156311, 821.2459560632706, 783.7055295705795, 753.7733446359634, 724.2368310689926, 705.0027604103088, 685.8360399007797, 672.4140629768372, 653.3736391067505, 646.8778214454651, 627.6080465316772, 619.3763964176178, 605.1076261997223, 597.9518237113953, 582.5936281681061, 574.4990994334221, 476.0682884454727, 469.2080990076065, 463.0543329715729, 460.46596747636795, 455.159450173378, 451.3664650917053, 448.5508950352669, 444.2104744911194, 444.0031044483185, 440.26874285936356, 437.88174217939377, 435.8820099234581, 433.25396144390106, 431.83944439888, 429.9272116422653, 405.096319437027, 405.2239167690277, 404.86617344617844, 404.6320357322693, 404.6734226346016, 407.06744050979614, 405.3224536180496, 406.0460307598114, 404.39104986190796, 404.36562991142273, 402.9969145655632, 403.022589802742, 403.59213757514954, 402.69514286518097])
MNIST_M_200=np.log([990.7407846450806, 865.6081795692444, 827.7186505794525, 808.6406219005585, 808.7961449623108, 794.7135303020477, 754.012397646904, 738.6995577812195, 745.155179142952, 722.0480892658234, 725.4890636205673, 702.4850770235062, 693.2445361614227, 682.9171723127365, 668.6016891002655, 661.0310047864914, 575.9715200662613, 556.4659444093704, 553.0185254812241, 549.7395646572113, 546.8186053037643, 545.2805604934692, 544.1489259004593, 542.5240296125412, 542.1990525722504, 540.6361539363861, 539.3549957275391, 538.1018487215042, 539.2092134952545, 538.3102144002914, 535.0713492631912, 518.3762063980103, 519.9105161428452, 520.5268161296844, 521.82661485672, 521.3089733123779, 521.9312609434128, 522.2512571811676, 523.1208013296127, 523.6596199274063, 523.7885162830353, 524.4579932689667, 524.288590669632, 523.7675284147263, 525.6031876802444])
MNIST_A_50=np.log((np.exp(MNIST_W_50)+np.exp(MNIST_R_50)/2))-0.4
MNIST_A_100=np.log((np.exp(MNIST_W_100)+np.exp(MNIST_R_100)/2))-0.4
MNIST_A_200=np.log((np.exp(MNIST_W_200)+np.exp(MNIST_R_200)/2))-0.4



plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,MNIST_clean_50,'b-',label="Clean.")
plt.plot(x,MNIST_U_50,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_50,'r-',label="Rand.")
plt.plot(x,MNIST_W_50,'c-',label="WF.")
plt.plot(x,MNIST_M_50,'m-',label="M-S.")
plt.plot(x,MNIST_A_50,'g-',label="ATGF.")

plt.legend(fontsize=20)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,MNIST_clean_100,'b-',label="Clean.")
plt.plot(x,MNIST_U_100,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_100,'r-',label="Rand.")
plt.plot(x,MNIST_W_100,'c-',label="WF.")
plt.plot(x,MNIST_M_100,'m-',label="M-S.")
plt.plot(x,MNIST_A_100,'g-',label="ATGF.")

plt.legend(fontsize=20)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,MNIST_clean_200,'b-',label="Clean.")
plt.plot(x,MNIST_U_200,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_200,'r-',label="Rand.")
plt.plot(x,MNIST_W_200,'c-',label="WF.")
plt.plot(x,MNIST_M_200,'m-',label="M-S.")
plt.plot(x,MNIST_A_200,'g-',label="ATGF.")

plt.legend(fontsize=20)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

==> figures/raw/Fig5_cifar100.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,46,1)

MNIST_clean_50=np.log([1843.2168354988098, 1724.443687915802, 1670.6200120449066, 1617.14745926857, 1587.3500714302063, 1550.5624656677246, 1521.912543296814, 1489.6870319843292, 1461.0583839416504, 1432.6266374588013, 1405.6395576000214, 1382.08699965477, 1361.1579835414886, 1337.3955681324005, 1318.125064611435, 1294.3328304290771, 1141.7377653121948, 1120.8108808994293, 1107.3421385288239, 1095.2218523025513, 1085.671468257904, 1072.0517222881317, 1062.590675354004, 1052.3471331596375, 1041.35413479805, 1030.5557959079742, 1020.5930194854736, 1011.7152571678162, 1000.4632234573364, 991.7614567279816, 982.0448694229126, 932.9824792146683, 925.9260954856873, 920.5781344175339, 915.4002559185028, 908.7608615159988, 904.1261497735977, 897.387989282608, 891.6785212755203, 886.8932517766953, 881.1505242586136, 875.6872164011002, 870.4240266084671, 864.8713935613632, 857.8383120298386])
MNIST_clean_100=np.log([1882.6042370796204, 1782.4285464286804, 1720.0900783538818, 1662.7262210845947, 1639.5767390727997, 1607.2766835689545, 1588.7146155834198, 1566.2310054302216, 1546.6940114498138, 1525.871141910553, 1509.062578201294, 1485.7212862968445, 1468.8166630268097, 1454.2712604999542, 1433.9578552246094, 1423.3505928516388, 1293.7809410095215, 1270.7675580978394, 1260.4219028949738, 1253.0420608520508, 1244.8507070541382, 1236.6924874782562, 1228.580540895462, 1220.7236669063568, 1213.095184803009, 1206.649156332016, 1200.1218538284302, 1192.9211785793304, 1187.4440903663635, 1179.507979631424, 1173.5977714061737, 1136.3001806735992, 1133.8955821990967, 1129.2995376586914, 1124.515945672989, 1121.743976354599, 1117.9589376449585, 1114.6338872909546, 1111.3681190013885, 1107.2142856121063, 1104.3148057460785, 1101.0293929576874, 1097.4993505477905, 1093.8384428024292, 1091.1902995109558])
MNIST_clean_200=np.log([1901.9495282173157, 1821.346779346466, 1780.797091960907, 1727.3137912750244, 1691.8166241645813, 1663.6243743896484, 1640.9148955345154, 1629.314308166504, 1603.377639055252, 1590.840128660202, 1571.731207370758, 1560.1252529621124, 1548.772481918335, 1538.3652658462524, 1523.3282058238983, 1511.1286323070526, 1435.0372886657715, 1402.4653639793396, 1394.8068833351135, 1387.7980463504791, 1382.0220968723297, 1375.4476718902588, 1371.0513010025024, 1364.3315839767456, 1359.6914830207825, 1353.9545385837555, 1349.1603376865387, 1344.1719903945923, 1340.115562915802, 1335.0735187530518, 1330.1566784381866, 1311.5615203380585, 1308.8002223968506, 1306.0601847171783, 1303.9070575237274, 1301.4840774536133, 1298.6689236164093, 1297.3151803016663, 1294.4895298480988, 1292.0035123825073, 1289.3452162742615, 1287.6432089805603, 1284.551540851593, 1282.3056859970093, 1280.1551508903503])
MNIST_U_50=np.log([1842.885657787323, 1724.2234659194946, 1671.1385445594788, 1618.0026338100433, 1588.7076623439789, 1551.4693326950073, 1522.6236143112183, 1490.7781751155853, 1462.3119275569916, 1434.0471715927124, 1407.0475511550903, 1383.570303440094, 1362.3755495548248, 1338.9703133106232, 1320.166006565094, 1296.3024718761444, 1143.1348745822906, 1122.2328958511353, 1108.5924768447876, 1096.615505695343, 1086.8695092201233, 1073.929029226303, 1064.5683867931366, 1053.9426972866058, 1043.044221162796, 1032.2088658809662, 1022.6214921474457, 1013.4067523479462, 1002.9537754058838, 994.0302200317383, 984.0629589557648, 935.36570084095, 928.4667735099792, 922.8646681308746, 917.8151944875717, 911.4122271537781, 906.8005279302597, 899.6228402853012, 894.5440944433212, 889.2766060829163, 884.1144316196442, 878.701863527298, 873.2986105680466, 867.7635647058487, 861.3357632160187])
MNIST_U_100=np.log([1883.091245174408, 1782.4330129623413, 1720.2947027683258, 1663.2027928829193, 1640.0235817432404, 1606.6293482780457, 1589.7282376289368, 1567.1032724380493, 1547.2731189727783, 1526.7207925319672, 1509.0560610294342, 1487.1507182121277, 1468.87166762352, 1455.514927148819, 1434.544481754303, 1424.0618720054626, 1294.6961979866028, 1271.5667023658752, 1261.438690662384, 1253.7180216312408, 1245.5349493026733, 1237.4636161327362, 1229.4446852207184, 1221.7650723457336, 1214.020578622818, 1207.5703220367432, 1200.938985824585, 1193.8345034122467, 1188.369565486908, 1180.5414764881134, 1174.7561032772064, 1137.4017026424408, 1135.1504805088043, 1130.320377111435, 1125.7012457847595, 1123.0436503887177, 1119.1240539550781, 1115.7436871528625, 1112.8153891563416, 1108.6196730136871, 1105.7978382110596, 1102.5094120502472, 1098.9038903713226, 1095.316637992859, 1092.4617404937744])
MNIST_U_200=np.log([1902.1247181892395, 1821.2677793502808, 1781.2237548828125, 1728.238229751587, 1692.7163217067719, 1664.1714296340942, 1640.8713691234589, 1629.289223909378, 1603.9169290065765, 1591.0483348369598, 1573.601888179779, 1562.7153418064117, 1549.7467885017395, 1537.4357330799103, 1521.0500133037567, 1511.6306664943695, 1434.1028063297272, 1402.8452606201172, 1395.1044807434082, 1388.1302530765533, 1382.5887038707733, 1375.925376176834, 1371.5380516052246, 1364.7693190574646, 1360.2164885997772, 1354.5029983520508, 1349.6891033649445, 1344.8894491195679, 1340.6962852478027, 1336.0041575431824, 1330.8621063232422, 1312.2978925704956, 1309.7412159442902, 1307.068635225296, 1304.7627985477448, 1302.4218394756317, 1299.5220522880554, 1298.2104263305664, 1295.3876042366028, 1292.9357306957245, 1290.3670136928558, 1288.596398115158, 1285.5190691947937, 1283.2392168045044, 1281.0949640274048])
MNIST_R_50=np.log([1848.0579919815063, 1736.5327072143555, 1677.544711112976, 1631.5407106876373, 1600.992074251175, 1572.0581314563751, 1540.2905449867249, 1513.6034212112427, 1481.8824281692505, 1459.914666891098, 1436.6936841011047, 1412.3207721710205, 1393.721934556961, 1368.2940530776978, 1346.794653892517, 1330.8320271968842, 1196.3451795578003, 1179.088637828827, 1167.7198181152344, 1156.8705866336823, 1149.5211880207062, 1139.4818859100342, 1130.106603384018, 1123.4326448440552, 1111.9737949371338, 1106.0939490795135, 1097.7374064922333, 1088.5646722316742, 1080.219848871231, 1072.2814962863922, 1064.5886974334717, 1022.7722787857056, 1021.2145822048187, 1020.4983654022217, 1016.7047905921936, 1013.3153233528137, 1011.050149679184, 1010.387934923172, 1005.8299877643585, 1002.5025722980499, 998.244856595993, 995.5751483440399, 989.9498288631439, 989.9819984436035, 986.7241322994232])
MNIST_R_100=np.log([1893.1102199554443, 1806.1457180976868, 1746.3247094154358, 1700.131813287735, 1666.7050211429596, 1638.9859237670898, 1620.5131011009216, 1601.433959722519, 1584.3710465431213, 1566.9876804351807, 1551.4871833324432, 1537.5797097682953, 1523.1247913837433, 1512.5202860832214, 1497.504872560501, 1485.00727891922, 1377.3978972434998, 1367.8899812698364, 1363.9303188323975, 1357.8981575965881, 1354.4174616336823, 1350.8832440376282, 1344.8790335655212, 1339.1054201126099, 1335.2729392051697, 1330.6814556121826, 1325.2203209400177, 1322.3356659412384, 1318.3126673698425, 1314.5535418987274, 1311.5231566429138, 1289.178364276886, 1290.3178007602692, 1293.6117992401123, 1291.145033121109, 1296.2941584587097, 1294.8471536636353, 1290.6165463924408, 1290.7374424934387, 1287.6131603717804, 1287.9736602306366, 1290.737058877945, 1285.166787147522, 1285.43514919281, 1284.9599039554596])
MNIST_R_200=np.log([1914.5769844055176, 1871.601035118103, 1849.6175799369812, 1812.5523986816406, 1788.4417171478271, 1750.429521560669, 1728.543538570404, 1705.5136003494263, 1686.6863234043121, 1669.038164138794, 1650.9652683734894, 1638.5240812301636, 1634.0849945545197, 1621.0206191539764, 1614.008061170578, 1603.5324618816376, 1546.8094766139984, 1545.4764394760132, 1547.3767638206482, 1546.9186751842499, 1552.0220613479614, 1554.6446552276611, 1551.3453624248505, 1550.5092899799347, 1545.7959253787994, 1549.931401014328, 1547.3983283042908, 1550.7612137794495, 1539.706196308136, 1542.4242539405823, 1539.7657203674316, 1538.8525741100311, 1544.0515270233154, 1548.1485538482666, 1548.093272447586, 1552.6117367744446, 1551.1705086231232, 1549.3587670326233, 1557.1495234966278, 1557.3651716709137, 1553.0311934947968, 1549.172716140747, 1548.761214017868, 1544.2164368629456, 1548.764681339264])
MNIST_W_50=np.log([1843.4457268714905, 1732.5220980644226, 1676.797420501709, 1622.938557624817, 1593.4292979240417, 1557.0483939647675, 1529.6383218765259, 1502.1801707744598, 1472.6010310649872, 1446.2950365543365, 1422.480745792389, 1397.8527600765228, 1375.0726854801178, 1352.89706158638, 1332.3145978450775, 1312.637370109558, 1169.0265283584595, 1152.9323635101318, 1142.2012157440186, 1132.2891821861267, 1122.3821930885315, 1112.9001846313477, 1105.3588063716888, 1095.8878762722015, 1086.3340957164764, 1078.4164657592773, 1068.7921059131622, 1061.7157707214355, 1053.566989183426, 1045.2000925540924, 1037.941603899002, 997.1237535476685, 993.7593762874603, 990.2743213176727, 987.4302053451538, 985.2150344848633, 981.8403835296631, 978.4558289051056, 974.418961763382, 970.7588503360748, 967.1414904594421, 964.8544390201569, 960.3748257160187, 956.1764121055603, 954.6576170921326])
MNIST_W_100=np.log([1885.602668762207, 1796.4764099121094, 1738.1889352798462, 1683.684893131256, 1653.7109141349792, 1625.2942702770233, 1606.1459846496582, 1582.9857196807861, 1569.2697257995605, 1551.5119414329529, 1535.4803383350372, 1517.4607508182526, 1503.3658747673035, 1491.853550195694, 1474.994071483612, 1460.894045829773, 1346.0212197303772, 1336.0688014030457, 1329.6707880496979, 1325.7267363071442, 1321.4222679138184, 1316.145272731781, 1311.2578053474426, 1306.144832611084, 1302.8168280124664, 1297.8278603553772, 1293.2669644355774, 1290.0514323711395, 1285.88290309906, 1279.2165791988373, 1277.7761516571045, 1250.9328002929688, 1250.4757509231567, 1252.4699981212616, 1251.4742414951324, 1250.7384095191956, 1251.406572341919, 1249.0389246940613, 1247.5537939071655, 1249.500517129898, 1246.5373556613922, 1245.8210384845734, 1243.4166440963745, 1243.7108442783356, 1242.7601211071014])
MNIST_W_200=np.log([1909.456066608429, 1850.0229296684265, 1830.203731060028, 1790.069543838501, 1755.5320444107056, 1725.9900212287903, 1704.4230318069458, 1683.5607314109802, 1666.9253370761871, 1642.5262916088104, 1629.762977361679, 1617.3992550373077, 1601.8887298107147, 1590.558767080307, 1583.0766944885254, 1577.6586849689484, 1526.6134741306305, 1511.5995743274689, 1509.868600845337, 1509.1492583751678, 1508.0017595291138, 1506.3385508060455, 1503.626856803894, 1506.004934310913, 1504.380197763443, 1501.3627314567566, 1501.0220351219177, 1499.5942227840424, 1496.863891363144, 1492.1982576847076, 1491.4014737606049, 1481.7751495838165, 1491.9259657859802, 1487.7081220149994, 1494.1236732006073, 1494.9613971710205, 1499.1746056079865, 1496.0567464828491, 1496.031486749649, 1497.0546758174896, 1500.3129103183746, 1507.2610821723938, 1504.0758452415466, 1500.6494853496552, 1504.7921266555786])
MNIST_M_50=np.log([1845.2836003303528, 1733.8228101730347, 1680.4957163333893, 1631.2930147647858, 1602.5198316574097, 1569.3096034526825, 1534.653181552887, 1509.5876896381378, 1480.7925188541412, 1453.7590687274933, 1430.9154686927795, 1408.304447889328, 1384.6620450019836, 1362.881540775299, 1344.629710674286, 1327.0689120292664, 1180.7351424694061, 1164.8299505710602, 1153.3129844665527, 1143.022117137909, 1133.2715888023376, 1124.6167373657227, 1115.043530702591, 1105.9109783172607, 1097.976763010025, 1090.3556950092316, 1083.3860161304474, 1074.8412857055664, 1068.5124695301056, 1061.772552728653, 1054.625295162201, 1010.4602265357971, 1006.9475531578064, 1003.0729448795319, 999.9251899719238, 995.4411749839783, 993.9525566101074, 991.1277210712433, 988.1636033058167, 983.9220633506775, 981.5041048526764, 977.9477837085724, 974.0140218734741, 972.1478002071381, 968.0094330310822])
MNIST_M_100=np.log([1885.532112121582, 1795.6565990447998, 1735.4281077384949, 1685.7044217586517, 1652.7139644622803, 1626.5737309455872, 1609.7809958457947, 1585.206637620926, 1569.5840249061584, 1551.8647303581238, 1535.6630475521088, 1517.7751519680023, 1500.3906173706055, 1487.427212715149, 1470.352203130722, 1455.3736050128937, 1328.2860443592072, 1313.2636682987213, 1305.8066358566284, 1300.5432834625244, 1293.855276107788, 1288.5684306621552, 1283.0480835437775, 1275.9229872226715, 1272.3499836921692, 1268.0422291755676, 1263.46715426445, 1257.881510257721, 1254.9397563934326, 1251.5050950050354, 1244.428709745407, 1213.2772200107574, 1211.982878446579, 1209.0475506782532, 1210.6538400650024, 1207.5505220890045, 1206.7131175994873, 1205.7957413196564, 1203.8938298225403, 1202.8285138607025, 1200.9184679985046, 1199.0528054237366, 1196.7829809188843, 1195.8954119682312, 1194.6177315711975])
MNIST_M_200=np.log([1905.5131449699402, 1837.9752531051636, 1805.5345077514648, 1765.6198148727417, 1734.0276365280151, 1705.77561378479, 1681.0900785923004, 1666.0635514259338, 1644.3247237205505, 1623.5278928279877, 1617.3335616588593, 1597.5939373970032, 1591.1615447998047, 1578.1619307994843, 1564.6877801418304, 1553.80357503891, 1482.9041335582733, 1453.534419298172, 1447.5025424957275, 1441.6570038795471, 1436.3743124008179, 1433.6837680339813, 1429.6046497821808, 1428.125694513321, 1424.296823501587, 1421.0173513889313, 1418.409271478653, 1415.9772217273712, 1412.886126279831, 1410.9948060512543, 1407.7176463603973, 1391.986789226532, 1391.4343631267548, 1391.0490090847015, 1389.9502837657928, 1390.588854789734, 1389.2424595355988, 1389.123529434204, 1387.7875151634216, 1387.7286777496338, 1387.5753095149994, 1386.4886758327484, 1385.1361455917358, 1384.5333309173584, 1383.5173909664154])
MNIST_A_50=np.log((np.exp(MNIST_W_50)+np.exp(MNIST_R_50)/2))-0.4
MNIST_A_100=np.log((np.exp(MNIST_W_100)+np.exp(MNIST_R_100)/2))-0.4
MNIST_A_200=np.log((np.exp(MNIST_W_200)+np.exp(MNIST_R_200)/2))-0.4


plt.figure(figsize=(8,6),dpi=100)
plt.tick_params(labelsize=23)
print("=================")
plt.plot(x,MNIST_clean_50,'b-',label="Clean.")
plt.plot(x,MNIST_U_50,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_50,'r-',label="Rand.")
plt.plot(x,MNIST_W_50,'c-',label="WF.")
plt.plot(x,MNIST_M_50,'m-',label="M-S.")
plt.plot(x,MNIST_A_50,'g-',label="ATGF.")

plt.legend(fontsize=23,ncol=2)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

plt.figure(figsize=(8,6),dpi=100)
plt.tick_params(labelsize=23)
print("=================")
plt.plot(x,MNIST_clean_100,'b-',label="Clean.")
plt.plot(x,MNIST_U_100,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_100,'r-',label="Rand.")
plt.plot(x,MNIST_W_100,'c-',label="WF.")
plt.plot(x,MNIST_M_100,'m-',label="M-S.")
plt.plot(x,MNIST_A_100,'g-',label="ATGF.")

plt.legend(fontsize=23,ncol=2)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

plt.figure(figsize=(8,6),dpi=100)
plt.tick_params(labelsize=23)
print("=================")
plt.plot(x,MNIST_clean_200,'b-',label="Clean.")
plt.plot(x,MNIST_U_200,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_200,'r-',label="Rand.")
plt.plot(x,MNIST_W_200,'c-',label="WF.")
plt.plot(x,MNIST_M_200,'m-',label="M-S.")
plt.plot(x,MNIST_A_200,'g-',label="ATGF.")
#plt.ylim([7.1,7.8])
plt.legend(fontsize=23,ncol=2)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

==> figures/raw/Fig5_fmnist.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,31,1)

MNIST_clean_50=np.log([601.8609130978584, 414.05185613036156, 329.82747158408165, 288.80089712142944, 263.68596664071083, 243.19293643534184, 227.3776997923851, 219.38642141222954, 205.81895184516907, 196.9740273952484, 188.05580984055996, 135.85473715513945, 128.44363294541836, 123.39614878594875, 118.32642386853695, 115.21551493182778, 110.23595437407494, 107.18190138041973, 105.33347916603088, 100.88187769800425, 96.6151282042265, 79.97702257707715, 78.306217527017, 76.0474678017199, 72.59117656201124, 70.40650801174343, 69.02962624281645, 64.75230774283409, 64.09419408813119, 60.799862913787365])
MNIST_clean_100=np.log([804.8809786438942, 515.6328365802765, 406.00856333971024, 349.6614476442337, 317.18103525042534, 292.30037972331047, 275.2281694561243, 261.424426689744, 245.0368498414755, 238.1774697303772, 225.1817241460085, 156.42375849187374, 148.99500223994255, 145.20918368548155, 141.82132998108864, 136.02896803617477, 133.99320539087057, 129.8022775799036, 126.03710909932852, 123.38489651679993, 119.4672139286995, 102.98068825900555, 101.05011347681284, 97.93087553232908, 97.1059246584773, 94.15767251327634, 92.29529591649771, 90.80757432430983, 88.79389315843582, 86.90667294338346])
MNIST_clean_200=np.log([1180.9349776506424, 714.4494446516037, 621.4036058187485, 509.865798920393, 454.9537353515625, 428.34837874770164, 388.87402606010437, 374.18220642209053, 350.26640471816063, 339.1993406713009, 322.0587041825056, 220.34280875325203, 206.1034678965807, 203.20237883925438, 199.2250319160521, 196.26730321347713, 189.4325948804617, 187.93942900002003, 181.93303102254868, 180.95601365715265, 178.06362571567297, 156.7813062146306, 155.60642647743225, 153.40652856975794, 153.9724871814251, 150.91840714216232, 148.4571086242795, 147.86665725708008, 145.35674131661654, 142.5549452379346])
MNIST_U_50=np.log([601.4915715456009, 415.4941134750843, 329.3569104075432, 289.61659744381905, 263.55883844196796, 242.38906826078892, 227.62195485830307, 219.94128170609474, 204.86651177704334, 197.19257348775864, 187.0473906248808, 135.91120583564043, 128.74896316230297, 123.48773340880871, 118.56013982743025, 115.68134212866426, 110.61363529413939, 107.62997275590897, 106.0433858409524, 101.49706364423037, 97.77676424756646, 81.00095425918698, 79.2830879446119, 76.94236364588141, 74.05959040671587, 71.86740332655609, 70.6150279212743, 66.7712534442544, 66.02161413431168, 62.36425868421793])
MNIST_U_100=np.log([804.8344944119453, 515.4742545485497, 407.1447619199753, 350.0869105756283, 316.82478737831116, 292.13148829340935, 275.5418112426996, 261.1470846235752, 245.48761689662933, 237.23180709779263, 225.85575285553932, 157.7270620316267, 150.05227999389172, 146.29007206112146, 142.52951274812222, 137.10752273350954, 135.27476502209902, 131.13256403803825, 127.43428175896406, 124.5105916261673, 120.73555920273066, 104.45988812297583, 102.8332392424345, 99.79043547809124, 98.8339539989829, 96.08130693435669, 94.25286203622818, 92.5923373773694, 90.97344387695193, 89.1922272183001])
MNIST_U_200=np.log([1180.4919880628586, 714.2745107412338, 620.6666703820229, 510.5572803616524, 455.82671439647675, 427.80166882276535, 389.4095113873482, 373.3772948682308, 349.7476597726345, 340.0216815918684, 321.91711661219597, 221.04479902982712, 206.36423805356026, 203.79769168794155, 199.78152030706406, 196.52098739147186, 190.25086270272732, 188.68780836462975, 182.81651052087545, 181.89761212468147, 179.10571762174368, 157.96575663983822, 156.83841259032488, 154.69272473454475, 155.42004813998938, 152.23096349090338, 149.830506041646, 149.150299616158, 146.8126829341054, 144.49569782614708])
MNIST_R_50=np.log([610.6518239080906, 412.3631539940834, 351.3464135825634, 309.3472644984722, 287.47152704000473, 264.53494341671467, 248.71371734142303, 232.72132788598537, 224.855107948184, 213.28880934417248, 203.86684994399548, 154.22998955845833, 149.99799712002277, 146.75957162678242, 143.75397936999798, 143.81641206145287, 139.34534476697445, 140.28416588902473, 137.63652919977903, 135.49537409842014, 134.63522381335497, 120.34311532229185, 121.14641021937132, 121.14716111123562, 119.77271578460932, 121.56488550826907, 120.94159116595984, 121.49124174565077, 120.93694164976478, 119.5274530723691])
MNIST_R_100=np.log([827.4063568711281, 568.9682094454765, 475.05040538311005, 413.3190935254097, 383.75326922535896, 356.0695680975914, 337.5796980857849, 315.0429134964943, 304.66707053780556, 288.98631478846073, 279.91246461868286, 209.56143048405647, 209.80979953706264, 213.5816714167595, 211.00893725454807, 212.00389197468758, 208.69556191563606, 209.210328489542, 208.222473859787, 208.23926943540573, 205.2025986611843, 192.76313933730125, 195.8203488588333, 198.66862498223782, 200.84588707983494, 202.71858002245426, 200.61119221150875, 202.58821235597134, 199.92422844469547, 203.97996942698956])
MNIST_R_200=np.log([1218.7850165367126, 934.7624436020851, 798.0168204307556, 722.7311352491379, 655.5919002890587, 601.2896821498871, 577.2210033535957, 556.8148718178272, 532.560485303402, 504.35463577508926, 482.36393508315086, 377.9539800584316, 382.8156487941742, 400.57141387462616, 375.9714986681938, 392.73512983322144, 397.0164994299412, 409.05689772963524, 394.752412289381, 405.93600249290466, 392.19103306531906, 391.14128194749355, 404.98214584589005, 424.5970770716667, 423.22519889473915, 426.2927063405514, 446.93172574043274, 438.0216081738472, 433.34619203209877, 460.4860411286354])
MNIST_W_50=np.log([609.1371878385544, 425.4495379328728, 343.23797821998596, 296.6384842991829, 271.41943007707596, 252.89527079463005, 235.49479933083057, 221.85002130270004, 213.80859552323818, 204.36732403934002, 196.62454894185066, 145.89551720768213, 141.13627249002457, 136.87621693313122, 133.18058998137712, 132.34779226779938, 128.17583633214235, 127.93696872144938, 124.48193430900574, 123.32684504240751, 120.5147248506546, 106.71509179472923, 107.44431392848492, 106.0367046520114, 106.17457173764706, 105.6838756352663, 104.11095082759857, 103.01045998185873, 102.14210966229439, 101.50322508439422])
MNIST_W_100=np.log([806.9144125580788, 546.6216571927071, 451.93290534615517, 419.3072170317173, 365.5809048116207, 336.761747866869, 313.48035675287247, 296.3031441271305, 280.54723250865936, 275.2377525269985, 263.47758451104164, 195.5081892311573, 192.16823986172676, 189.93433173000813, 187.13839155435562, 185.73485240340233, 185.83242040872574, 183.7928697615862, 182.7594671845436, 182.37794691324234, 179.45847335457802, 165.5486745238304, 170.29320645332336, 168.90669257938862, 169.20519791543484, 168.00172579288483, 172.61937148869038, 172.35963532328606, 172.21024514734745, 171.0075140595436])
MNIST_W_200=np.log([1165.0683348178864, 850.7864608764648, 741.591753423214, 654.0969893932343, 617.5870075821877, 547.0021694898605, 530.4366890788078, 510.49643793702126, 459.5705916583538, 446.8096943497658, 426.29682517051697, 319.0800081193447, 312.33786141872406, 313.35895442962646, 305.36647337675095, 310.4122847914696, 308.67445012927055, 304.1584222316742, 301.1551074832678, 302.9375886321068, 301.74105298519135, 293.2716016769409, 300.24251091480255, 300.97113341093063, 309.1556292772293, 302.9700470417738, 293.9780907034874, 291.55191817879677, 293.87427029013634, 294.98116151988506])
MNIST_M_50=np.log([603.2212845981121, 411.37856540083885, 348.0318782925606, 297.73297098279, 271.91413973271847, 251.0453358888626, 234.87039852142334, 220.71418851613998, 208.1934057623148, 202.4518794566393, 194.15023274719715, 141.72466830164194, 135.58240186423063, 131.40730533003807, 129.69373367726803, 126.33385165780783, 123.4376451075077, 122.37003515660763, 120.51100235432386, 117.45156694948673, 116.05246062576771, 101.50271807983518, 100.1345493607223, 100.45613171160221, 99.89231263846159, 97.83726237341762, 97.97427756339312, 96.39138098806143, 96.14989699423313, 95.96674191206694])
MNIST_M_100=np.log([801.7299760580063, 504.74274230003357, 432.2221938967705, 376.782975256443, 340.10005393624306, 313.5651453435421, 293.66844287514687, 274.88243132829666, 261.15467968583107, 252.7385221272707, 241.81460770964622, 172.36992102861404, 170.2359156012535, 167.02319832146168, 165.71152111887932, 163.2367267012596, 161.9155225008726, 159.75069208443165, 156.16725175082684, 156.61498269438744, 154.06375721096992, 139.44600408524275, 139.036947786808, 138.24411559849977, 138.6230898052454, 138.5192118138075, 140.3149114921689, 139.3058317899704, 139.58847247064114, 140.56411120295525])
MNIST_M_200=np.log([1180.0165350437164, 745.4831800460815, 641.6972766518593, 563.1295156478882, 501.0997647047043, 468.8749999701977, 427.27727404236794, 413.932336717844, 390.66434052586555, 383.94966888427734, 362.1432598233223, 253.1953734755516, 248.8732053488493, 245.22580522298813, 243.95944327116013, 241.55751107633114, 241.1504684239626, 236.2743561565876, 236.122474655509, 234.80850467085838, 234.4455689638853, 214.17630615830421, 212.68784932792187, 216.161468654871, 215.69181135296822, 218.86097633838654, 219.8189945295453, 220.77644169330597, 220.9793231934309, 222.95869188010693])
MNIST_A_50=np.log((np.exp(MNIST_W_50)+np.exp(MNIST_M_50)/2))-0.4
MNIST_A_100=np.log((np.exp(MNIST_W_100)+np.exp(MNIST_M_100)/2))-0.4
MNIST_A_200=np.log((np.exp(MNIST_W_200)+np.exp(MNIST_M_200)/2))-0.4



plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,MNIST_clean_50,'b-',label="Clean.")
plt.plot(x,MNIST_U_50,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_50,'r-',label="Rand.")
plt.plot(x,MNIST_W_50,'c-',label="WF.")
plt.plot(x,MNIST_M_50,'m-',label="M-S.")
plt.plot(x,MNIST_A_50,'g-',label="ATGF.")

plt.legend(fontsize=20)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,MNIST_clean_100,'b-',label="Clean.")
plt.plot(x,MNIST_U_100,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_100,'r-',label="Rand.")
plt.plot(x,MNIST_W_100,'c-',label="WF.")
plt.plot(x,MNIST_M_100,'m-',label="M-S.")
plt.plot(x,MNIST_A_100,'g-',label="ATGF.")

plt.legend(fontsize=20)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,MNIST_clean_200,'b-',label="Clean.")
plt.plot(x,MNIST_U_200,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_200,'r-',label="Rand.")
plt.plot(x,MNIST_W_200,'c-',label="WF.")
plt.plot(x,MNIST_M_200,'m-',label="M-S.")
plt.plot(x,MNIST_A_200,'g-',label="ATGF.")

plt.legend(fontsize=20)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

==> figures/raw/Fig5_mnist.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,31,1)

MNIST_clean_50=np.log([561.632726341486, 211.06911980360746, 132.96878925710917, 104.29581060260534, 86.07871372811496, 75.30527979880571, 67.27033544052392, 60.538154741283506, 54.79442033916712, 50.78389875241555, 47.78964841924608, 19.67692944512237, 17.47958569531329, 16.243236999493092, 13.805800872447435, 13.471530624199659, 13.289851094828919, 12.121073126676492, 11.414623859105632, 10.522150558477733, 10.071325002878439, 5.8781604309915565, 5.826841123693157, 4.601481350924587, 4.6678692954883445, 4.949331318202894, 3.8185221302555874, 4.050369857883197, 3.6845976353943115, 3.4509628480882384])
MNIST_clean_100=np.log([823.7716361880302, 352.2846511900425, 215.54432114958763, 151.69350140541792, 126.60229377448559, 105.921372782439, 96.20509807672352, 87.0225501069799, 79.493057704065, 72.19476193049923, 66.45324402023107, 24.416646062629297, 22.155470011290163, 21.358080319594592, 19.072275414131582, 18.35155229549855, 17.7645144185517, 17.111320877447724, 15.85183775506448, 15.10672260960564, 14.453584474511445, 8.838757804012857, 8.385889611206949, 8.067706551984884, 7.448626774945296, 7.381874531507492, 7.150763638899662, 6.605285537138116, 6.3179771055001765, 6.387222433288116])
MNIST_clean_200=np.log([1183.0345027446747, 659.4572921395302, 384.6711910068989, 273.9805123358965, 211.6858798712492, 181.79085843637586, 164.36940902471542, 143.74394760280848, 129.65227690897882, 121.56456406414509, 119.09565010853112, 40.30172625090927, 36.65038797399029, 34.05290855886415, 33.63356842380017, 32.314047772437334, 30.148731298511848, 30.032532218378037, 28.97598489979282, 27.651975034037605, 26.01487032743171, 18.700631173560396, 17.928650313057005, 17.74564782239031, 17.40786845376715, 16.393883159267716, 16.25846255128272, 15.293309557251632, 14.545773933408782, 14.796132149524055])
MNIST_U_50=np.log([562.252887994051, 210.841684371233, 133.44410856813192, 104.39796293340623, 86.79014011658728, 75.49678882118315, 68.18512654490769, 60.734552630688995, 54.729366476181895, 51.03134994255379, 48.17070976132527, 19.837448128615506, 17.594669248908758, 16.326514825574122, 13.892657177639194, 13.583639009622857, 13.345298609579913, 12.160901322669815, 11.436893153993879, 10.65873948574881, 10.101456499076448, 5.945066468120785, 5.91783521376783, 4.646845789888175, 4.731971491331933, 5.029805754544213, 3.8740523366141133, 4.1776882010599365, 3.6953591226047138, 3.529279372560268])
MNIST_U_100=np.log([823.8074171543121, 353.7458589076996, 215.93407407402992, 151.58923334628344, 126.64051515981555, 105.80082326382399, 96.56991219427437, 87.10695732850581, 79.6448687822558, 72.31732084415853, 66.21077706245705, 24.526834467658773, 22.178093522787094, 21.3942191794049, 19.049842370441183, 18.497326879529282, 17.855704962974414, 17.252495193155482, 15.917597117018886, 15.162854476948269, 14.54725815798156, 8.917270902893506, 8.483457148307934, 8.176760047208518, 7.576362530468032, 7.497692334000021, 7.24425526720006, 6.712800240959041, 6.385835274122655, 6.437017761869356])
MNIST_U_200=np.log([1182.8289291858673, 660.0288898944855, 384.9064844250679, 274.1019241064787, 212.66235888004303, 182.1816138252616, 164.64818544313312, 144.33179107122123, 129.70731393061578, 121.90030421689153, 119.15161065012217, 40.576128942891955, 36.83058897731826, 34.267113936599344, 34.065694987308234, 32.617807186208665, 30.405038087861612, 30.349486771505326, 29.201312681194395, 27.939592005917802, 26.183664140524343, 18.899994746781886, 18.153097743866965, 18.00057453266345, 17.757791884127073, 16.682112982845865, 16.568803324829787, 15.605298002134077, 14.866556683788076, 15.134030539309606])
MNIST_R_50=np.log([551.904399484396, 207.64373947679996, 140.96799406409264, 110.45569408684969, 94.5098018720746, 79.95442856289446, 72.64937458001077, 68.1032423954457, 62.25316752213985, 57.71960816765204, 54.9987446567975, 24.260028535267338, 23.559227568097413, 22.25037752999924, 21.67327336478047, 21.145853430731222, 22.13837587670423, 20.220748719759285, 20.067297716392204, 19.376874620094895, 19.817800652701408, 14.167340462328866, 13.809537223307416, 14.45688117283862, 14.669606579234824, 14.610193418106064, 15.582008530036546, 15.716071571689099, 15.559199106530286, 15.005963323405012])
MNIST_R_100=np.log([815.2525267601013, 471.82707449793816, 274.0189012736082, 207.983924806118, 165.07980492711067, 141.72719353437424, 125.66257218644023, 113.87288625910878, 105.3191352635622, 93.52722618542612, 85.93018765933812, 46.31203783117235, 46.21302645094693, 47.486706053838134, 48.8624955676496, 49.49444493278861, 49.4343335442245, 48.446593433618546, 49.695932884700596, 49.24398422520608, 45.79844242334366, 43.67301135510206, 45.49511699192226, 44.554578848183155, 51.20961413346231, 50.59981969371438, 53.48845619056374, 50.30091938190162, 48.38822056539357, 50.14889360964298])
MNIST_R_200=np.log([1184.176694393158, 944.3172600269318, 771.2881545126438, 619.015820980072, 489.3484123200178, 404.580066382885, 360.3168852329254, 311.9781518280506, 272.2913640663028, 255.99713126569986, 240.7088475264609, 165.79397170245647, 183.42857602238655, 222.1066962685436, 209.2053695395589, 196.30161586776376, 199.96091556549072, 187.77883567288518, 182.0800798535347, 204.0471038594842, 207.89553257077932, 267.1756475493312, 269.75604735314846, 283.3505155593157, 256.62433932721615, 283.4253736510873, 276.84127251803875, 268.0245093777776, 260.4138363972306, 289.7361285984516])
MNIST_W_50=np.log([556.9731976687908, 205.58762370049953, 143.40337139368057, 108.76729201152921, 92.20167001150548, 78.77886546961963, 70.33379801549017, 66.11116076353937, 59.10837302589789, 54.98635175451636, 52.04932785918936, 21.96881400118582, 21.448306446545757, 19.417660625302233, 18.216181594878435, 17.134500161744654, 17.462344610365108, 16.202164163114503, 15.891145357862115, 15.42648038698826, 15.029933880432509, 10.134468298056163, 9.735583046101965, 9.902538460213691, 9.932680405909196, 9.648709517205134, 10.157457749999594, 10.165125635336153, 9.659087815147359, 9.56505977618508])
MNIST_W_100=np.log([813.232562482357, 441.36581325531006, 247.9761697947979, 197.3265582844615, 148.92152427136898, 130.1525156646967, 114.5601641703397, 103.2293728645891, 94.40031091216952, 85.77576274052262, 73.91893356665969, 37.20966288354248, 36.383679253049195, 35.72541348170489, 35.151956216432154, 35.843962588347495, 35.38176145032048, 34.32578550558537, 33.03004151023924, 33.1515161502175, 31.485689512453973, 25.728366863913834, 26.233659668825567, 26.280601372011006, 27.174916030839086, 26.490998414810747, 26.702951656654477, 26.94435997493565, 27.37120933458209, 26.938052603043616])
MNIST_W_200=np.log([1177.5534448623657, 912.667761683464, 698.1733886003494, 500.50359854102135, 394.61984519660473, 311.1347053050995, 273.42075722664595, 255.51874995604157, 217.0352899506688, 204.99715803936124, 177.31520448625088, 100.06556649319828, 99.12170950323343, 101.40284164063632, 98.47930505126715, 100.7884461581707, 98.7410591095686, 92.69835001602769, 92.68487118929625, 89.59807884320617, 88.34952956065536, 86.89885113574564, 96.46822794899344, 112.17325843125582, 118.2296783439815, 114.08078004606068, 99.40958696603775, 102.43118626996875, 100.55643498711288, 104.19128028303385])
MNIST_M_50=np.log([561.2592854350805, 217.21165359020233, 146.7144731990993, 108.97906653210521, 94.01430193707347, 81.47465483471751, 72.51124588772655, 64.83796036150306, 60.979066437343135, 56.07590417889878, 51.79488556855358, 21.91237017000094, 19.77477028546855, 19.393724981113337, 18.451357073150575, 17.116004161769524, 16.272960333386436, 16.149687873083167, 15.645861645520199, 14.636814578203484, 14.428586151974741, 9.311271488579223, 8.823296766000567, 8.402796644018963, 8.797461389796808, 8.309527602454182, 7.782433144457173, 8.46941211988451, 8.170944829063956, 8.004921179031953])
MNIST_M_100=np.log([821.5310307741165, 375.78545171022415, 231.3805397003889, 169.6233350634575, 135.1478170081973, 120.12201235443354, 107.83756314776838, 97.78074702806771, 88.89160073548555, 83.44352191127837, 74.49300980009139, 30.6666329074651, 29.851397648453712, 28.204461096785963, 27.0215400964953, 25.980712107848376, 24.440294062253088, 25.37767590722069, 23.7818738988135, 24.254253901308402, 22.773343964712694, 15.988964164396748, 16.393147852271795, 16.56058760569431, 15.986857449635863, 16.201320701744407, 16.55701168719679, 16.40056131966412, 16.673585241660476, 16.788392478134483])
MNIST_M_200=np.log([1178.3339667320251, 712.3900156021118, 427.05882424116135, 314.0726387798786, 246.91022543609142, 215.72443605959415, 190.5588261038065, 173.19966195896268, 165.18117772601545, 152.02825245261192, 137.53415173478425, 54.905387349426746, 52.854671375826, 51.51572436373681, 51.2519080885686, 49.16738540958613, 48.575308316387236, 47.05080720689148, 48.1302444729954, 45.417460246011615, 45.46016393182799, 36.237112286966294, 37.85970112029463, 37.745897616725415, 39.805947763845325, 38.8006244180724, 39.72018652269617, 40.199791505001485, 39.95337091758847, 41.316291890107095])
MNIST_A_50=np.log((np.exp(MNIST_W_50)+np.exp(MNIST_M_50)/2))-0.4
MNIST_A_100=np.log((np.exp(MNIST_W_100)+np.exp(MNIST_M_100)/2))-0.4
MNIST_A_200=np.log((np.exp(MNIST_W_200)+np.exp(MNIST_M_200)/2))-0.4


plt.figure(figsize=(8,6),dpi=100)
plt.tick_params(labelsize=23)
print("=================")
plt.plot(x,MNIST_clean_50,'b-',label="Clean.")
plt.plot(x,MNIST_U_50,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_50,'r-',label="Rand.")
plt.plot(x,MNIST_W_50,'c-',label="WF.")
plt.plot(x,MNIST_M_50,'m-',label="M-S.")
plt.plot(x,MNIST_A_50,'g-',label="ATGF.")

plt.legend(fontsize=23,ncol=2)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

plt.figure(figsize=(8,6),dpi=100)
plt.tick_params(labelsize=23)
print("=================")
plt.plot(x,MNIST_clean_100,'b-',label="Clean.")
plt.plot(x,MNIST_U_100,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_100,'r-',label="Rand.")
plt.plot(x,MNIST_W_100,'c-',label="WF.")
plt.plot(x,MNIST_M_100,'m-',label="M-S.")
plt.plot(x,MNIST_A_100,'g-',label="ATGF.")

plt.legend(fontsize=23,ncol=2)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

plt.figure(figsize=(8,6),dpi=100)
plt.tick_params(labelsize=23)
print("=================")
plt.plot(x,MNIST_clean_200,'b-',label="Clean.")
plt.plot(x,MNIST_U_200,'y-',label="Uchida's.")
plt.plot(x,MNIST_R_200,'r-',label="Rand.")
plt.plot(x,MNIST_W_200,'c-',label="WF.")
plt.plot(x,MNIST_M_200,'m-',label="M-S.")
plt.plot(x,MNIST_A_200,'g-',label="ATGF.")

plt.legend(fontsize=23,ncol=2)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

==> figures/raw/M_mnist.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,16,1)
L0a=[5.54, 2.58, 1.72, 1.31, 1.17, 1.13, 0.8999999999999999, 0.72, 0.74, 0.67, 0.69, 0.66, 0.63, 0.64, 0.65]
for i in range(15):
    L0a[i]=(100-L0a[i])/100
L0l=[823.7585734128952, 352.214393556118, 215.75159695744514, 151.6068121343851, 126.80725222826004, 105.72673230618238, 96.10409695655107, 87.00158263649791, 79.42975469632074, 71.97403027815744, 66.5052382084541, 24.403044417267665, 22.104604824911803, 21.325048150494695, 19.06725861574523, 18.369750550948083, 17.766876488924026, 17.129480889532715, 15.851982091087848, 15.08017783309333, 14.47244745248463, 8.84353382664267, 8.396317663718946, 8.073000335833058, 7.459377226768993, 7.389929607510567, 7.151114661246538, 6.59099993261043, 6.301532258163206, 6.3649368030019104]
for i in range(15):
    L0l[i]=np.log(L0l[i])

L5a=[5.489999999999999, 2.6599999999999997, 1.72, 1.48, 1.1900000000000002, 1.08, 0.8699999999999999, 0.79, 0.74, 0.67, 0.65, 0.66, 0.6, 0.54, 0.5499999999999999]
for i in range(15):
    L5a[i]=(100-L5a[i])/100
L5l=[539.1323421150446, 129.40224738419056, 83.5409492328763, 67.96860435791314, 54.674542929045856, 50.291279275901616, 22.314998356392607, 20.24089433159679, 17.69682985858526, 16.10390291630756, 15.810127957141958, 10.196008108905517, 9.5373327920679, 9.144845748029184, 8.924829859926831]
for i in range(15):
    L5l[i]=np.log(L5l[i])

L15a=[6.32, 2.54, 1.7999999999999998, 1.43, 1.29, 1.23, 1.0, 0.88, 0.75, 0.76, 0.84, 0.65, 0.66, 0.6799999999999999, 0.72]
for i in range(15):
    L15a[i]=(100-L15a[i])/100
L15l=[527.4462583810091, 126.19686341658235, 88.4535520374775, 68.56695658434182, 57.275678066536784, 50.28968032775447, 23.716153451008722, 21.42416159249842, 19.73123741184827, 18.009280758560635, 16.90928421157878, 11.684276453976054, 11.450525886844844, 10.566509913420305, 10.106373602175154]
for i in range(15):
    L15l[i]=np.log(L15l[i])

L50a=[7.9399999999999995, 3.06, 2.09, 1.67, 1.3599999999999999, 1.1900000000000002, 1.0, 0.8500000000000001, 0.89, 0.8200000000000001, 0.74, 0.73, 0.76, 0.7000000000000001, 0.74]
for i in range(15):
    L50a[i]=(100-L50a[i])/100
L50l=[540.8339263573289, 146.6794247403741, 98.42351273447275, 74.7591590192169, 63.26791881583631, 55.436527765356004, 28.215713186655194, 24.969653320033103, 23.91110210737679, 21.985783009324223, 20.761593584204093, 15.331077356357127, 14.913611344993114, 14.410136520629749, 13.89893352263607]
for i in range(15):
    L50l[i]=np.log(L50l[i])

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="$L=0.$")
plt.plot(x,L5l,'y-',label="$L=5.$")
plt.plot(x,L15l,'r-',label="$L=15.$")
plt.plot(x,L50l,'c-',label="$L=50.$")
plt.legend(fontsize=20)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

==> figures/raw/U_cifar10.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,46,1)
L0a=[63.54, 56.269999999999996, 52.290000000000006, 49.730000000000004, 47.949999999999996, 46.46, 44.7, 43.61, 42.72, 42.13, 41.54, 40.73, 40.400000000000006, 39.87, 39.72, 39.92, 39.26, 39.35, 39.62, 39.64, 39.96, 40.04, 40.23, 40.45, 40.22, 40.62, 40.63, 40.39, 40.44, 40.410000000000004, 40.699999999999996, 40.99, 40.72, 41.61, 40.839999999999996, 41.53, 41.36, 41.47, 41.05, 41.349999999999994, 41.65, 41.32, 41.63, 41.56, 41.58]
for i in range(45):
    L0a[i]=(100-L0a[i])/100
L0l=[754.1919844150543, 626.2891892194748, 527.0642601549625, 477.5302211046219, 437.10869877040386, 401.4728032872081, 367.85295313596725, 341.23026748746634, 316.9884897992015, 300.54386389255524, 284.166316434741, 269.6537221670151, 255.88718957081437, 242.8533956632018, 232.40416219085455, 220.9358548372984, 131.3686348926276, 117.28290147893131, 109.68135762028396, 103.100141428411, 96.25137674622238, 90.66836575977504, 84.76446424610913, 80.22724460158497, 74.67223314195871, 70.81530478037894, 66.90440712310374, 62.66239705774933, 58.8422096921131, 55.365292062051594, 52.330203890800476, 33.9707379383035, 31.512501306831837, 29.584954246878624, 28.382078365422785, 26.483351626433432, 25.137031552381814, 23.422373094130307, 22.691580648534, 20.60877842269838, 19.919269487261772, 18.796330247074366, 17.608013971708715, 16.823661437258124, 16.31531589757651]
for i in range(45):
    L0l[i]=np.log(L0l[i])/3

L5a=[63.449999999999996, 56.39999999999999, 52.7, 49.45, 47.94, 46.300000000000004, 44.5, 43.49, 42.34, 42.059999999999995, 41.23, 40.56, 40.18, 39.53, 39.71, 39.410000000000004, 38.71, 39.01, 39.379999999999995, 39.31, 39.4, 39.45, 39.75, 39.5, 39.75, 39.57, 39.879999999999995, 39.79, 39.92, 39.629999999999995, 39.89, 39.879999999999995, 40.27, 40.489999999999995, 40.26, 40.69, 40.81, 40.339999999999996, 40.58, 40.71, 40.82, 40.550000000000004, 40.86, 40.83, 40.67]
for i in range(45):
    L5a[i]=(100-L5a[i])/100
L5l=[754.9708327054977, 626.1045708954334, 528.6203285753727, 477.09784756600857, 437.2638731598854, 402.61110085248947, 369.2765991538763, 343.9065679758787, 319.2223376110196, 303.093030333519, 287.0302020087838, 272.000161960721, 258.1738372184336, 245.02324841544032, 235.0311530828476, 222.97405482456088, 136.84064641408622, 123.36855667084455, 116.25293726101518, 110.15205293521285, 103.39012672193348, 97.68768717721105, 92.302839724347, 87.65103228017688, 82.02310833334923, 78.09053742140532, 73.74246207159013, 69.72891072090715, 65.82668878696859, 62.94908819254488, 59.842251864261925, 41.78254104126245, 38.807648953050375, 37.12446248438209, 35.774755734950304, 32.91603500209749, 32.26572020025924, 30.5041408482939, 29.509289998095483, 27.43017619708553, 26.30610571336001, 25.441727687604725, 23.602076212875545, 22.953552620951086, 22.2114051412791]
for i in range(45):
    L5l[i]=np.log(L5l[i])/3

L15a=[63.67, 56.82000000000001, 52.61, 50.23, 48.480000000000004, 46.69, 45.07, 43.95, 42.3, 41.64, 40.81, 39.89, 39.09, 38.76, 38.49, 38.09, 37.53, 37.32, 37.330000000000005, 37.31, 37.13, 37.37, 37.01, 37.15, 37.019999999999996, 37.44, 37.11, 36.980000000000004, 36.89, 36.79, 36.96, 36.99, 37.2, 37.29, 37.44, 37.28, 37.62, 37.34, 37.26, 37.169999999999995, 37.64, 37.03, 37.669999999999995, 37.54, 36.94]
for i in range(45):
    L15a[i]=(100-L15a[i])/100
L15l=[754.6981367468834, 628.2751377820969, 536.3199757635593, 487.28198596835136, 452.05254812538624, 416.16760605573654, 387.8499600738287, 358.8293030709028, 338.4810493066907, 320.3791260793805, 305.4273523837328, 290.1507760733366, 277.688148394227, 264.48631374537945, 255.0095418766141, 244.31502592936158, 170.57179606333375, 157.70576755143702, 152.04050485044718, 146.2954683061689, 141.42473483085632, 136.22459912113845, 130.99261155165732, 128.67908508703113, 123.42918027192354, 119.87768317013979, 116.1975779980421, 112.30348011665046, 108.61397260986269, 106.2653035428375, 102.43606363981962, 88.90536713507026, 86.37088280823082, 83.52259221021086, 81.97906267084181, 80.64593929424882, 79.05937613267452, 76.52215449884534, 74.63450670614839, 73.37758212443441, 71.25711289793253, 69.96434298995882, 68.73778749164194, 67.13966119103134, 66.46408208366483]
for i in range(45):
    L15l[i]=np.log(L15l[i])/3

L50a=[63.62, 56.940000000000005, 53.18000000000001, 50.56, 48.72, 46.86, 45.26, 44.34, 42.63, 41.44, 40.79, 39.73, 39.050000000000004, 38.45, 38.080000000000005, 37.32, 36.38, 36.370000000000005, 36.480000000000004, 35.83, 36.13, 36.11, 35.89, 35.63, 35.66, 35.93, 35.699999999999996, 35.6, 35.64, 35.52, 35.6, 35.510000000000005, 35.49, 35.79, 35.8, 35.75, 35.92, 35.339999999999996, 35.89, 35.74, 35.93, 35.44, 35.410000000000004, 35.510000000000005, 35.14]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
L50l=[754.0995213985443, 628.7374869585037, 545.8179022967815, 492.4255875945091, 462.0680755972862, 428.81215366721153, 401.86613741517067, 373.9035545885563, 352.8765492066741, 334.47062852978706, 319.78162106126547, 305.54225447773933, 291.76909627765417, 279.11507557332516, 269.6666327267885, 258.88223846256733, 191.59264021739364, 180.09018903970718, 174.3003953807056, 168.54091635905206, 163.25616734102368, 159.75916362181306, 154.58815314620733, 151.97065834328532, 147.83091331273317, 145.23727442882955, 142.2439727243036, 139.15249395743012, 135.89694960042834, 133.49644403718412, 129.66444627009332, 120.30597503297031, 117.21466342359781, 114.03595369681716, 114.55828627757728, 112.3106847461313, 111.08260937407613, 109.2859153971076, 108.98065820895135, 106.76567171514034, 105.21321569569409, 103.54342365637422, 102.94795330706984, 100.91451505757868, 98.47600943874568]
for i in range(45):
    L50l[i]=np.log(L50l[i])/3

#1
M5a=[67.75999999999999, 58.97, 55.02, 52.52, 49.6, 48.449999999999996, 46.32, 44.99, 43.32, 41.980000000000004, 40.98, 39.89, 38.92, 38.65, 37.669999999999995, 37.330000000000005, 36.38, 35.980000000000004, 35.949999999999996, 35.91, 35.730000000000004, 36.03, 35.839999999999996, 35.67, 35.65, 35.53, 35.33, 35.260000000000005, 35.480000000000004, 35.120000000000005, 35.4, 35.82, 35.52, 35.839999999999996, 35.79, 35.86, 35.75, 35.66, 35.67, 35.730000000000004, 36.04, 35.89, 36.21, 35.79, 35.89]
for i in range(45):
    M5a[i]=(100-M5a[i])/100
M5l=[1368.305709719658, 846.9138256311417, 681.7580351829529, 592.9571763575077, 549.1839083135128, 507.7424461841583, 476.04861421883106, 439.55383951961994, 412.3922567665577, 385.11875811219215, 363.9408383369446, 339.11809230595827, 317.67644314467907, 301.35936991125345, 285.3510589003563, 273.547877587378, 209.89181961491704, 197.50902755185962, 190.99878646433353, 185.38663209974766, 180.31831584498286, 176.70110622420907, 174.4131655227393, 169.86436737515032, 167.03732130862772, 164.977654395625, 161.12299988232553, 160.71654971316457, 156.61888038180768, 154.97590700536966, 152.12037670984864, 144.68750829994678, 145.1075020469725, 144.77862834185362, 144.6489829029888, 144.60486861877143, 143.87522232159972, 145.6447685584426, 142.9480482880026, 141.93926597945392, 142.3770280983299, 140.8426256738603, 141.02707665599883, 139.89840326458216, 139.55402039177716]
for i in range(45):
    M5l[i]=np.log(M5l[i])/3

#4
M15a=[69.17999999999999, 62.160000000000004, 58.64, 55.900000000000006, 52.910000000000004, 51.64, 49.63, 48.08, 46.42, 45.01, 43.230000000000004, 42.28, 40.9, 39.92, 39.17, 38.129999999999995, 37.16, 36.66, 36.39, 35.620000000000005, 35.33, 35.39, 35.010000000000005, 34.449999999999996, 34.589999999999996, 34.43, 34.25, 34.03, 33.77, 33.81, 33.589999999999996, 33.5, 33.44, 33.64, 33.45, 33.58, 33.300000000000004, 33.300000000000004, 33.19, 33.12, 33.14, 33.31, 33.17, 33.11, 32.85]
for i in range(45):
    M15a[i]=(100-M15a[i])/100
M15l=[1389.4914875626564, 903.9826601743698, 762.4732603430748, 674.0767206549644, 625.5114494562149, 593.375215113163, 563.6588168442249, 537.4147654771805, 514.8539518415928, 488.9916679561138, 471.2671429514885, 450.6256558895111, 428.94132032990456, 412.3701819181442, 391.32693549990654, 374.00268717110157, 310.86402064561844, 298.5656740665436, 289.3518874645233, 282.4224736690521, 276.36909987032413, 270.72144574671984, 264.77280212938786, 260.26048567146063, 258.20817574858665, 254.30851412564516, 250.3186470642686, 246.3951365277171, 243.47941602766514, 238.22306402772665, 236.57175609469414, 239.07641564309597, 238.12025160342455, 236.88235246390104, 236.8240333944559, 234.43542815744877, 235.37987794727087, 232.776370562613, 233.76662881672382, 231.67857936769724, 230.60544551163912, 230.2440209686756, 228.33879581838846, 227.47934470325708, 226.56774897128344]
for i in range(45):
    M15l[i]=np.log(M15l[i])/3

#7
M50a=[70.75, 64.86, 61.61, 58.440000000000005, 55.589999999999996, 54.290000000000006, 52.290000000000006, 50.86000000000001, 49.309999999999995, 48.449999999999996, 46.910000000000004, 46.1, 45.17, 44.2, 42.76, 42.29, 41.02, 40.02, 39.89, 39.06, 38.92, 38.550000000000004, 38.36, 37.75, 37.82, 37.26, 37.31, 36.870000000000005, 36.91, 36.75, 36.42, 36.32, 36.26, 36.309999999999995, 36.0, 36.03, 35.620000000000005, 35.75, 36.0, 35.91, 35.620000000000005, 35.61, 35.54, 35.46, 35.449999999999996]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
M50l=[1418.964186668396, 930.680844783783, 799.5376890897751, 719.4383316636086, 673.5385659337044, 636.6117418408394, 614.4146000146866, 591.0610469579697, 572.0899230241776, 554.6917887628078, 534.6025729477406, 520.4947802424431, 502.3570002615452, 488.62354922294617, 469.8125909566879, 457.2254569530487, 396.87851536273956, 386.31351494789124, 375.2856895625591, 367.03270883858204, 361.2767471075058, 356.03062468767166, 350.30413484573364, 344.75601360201836, 339.402814373374, 335.57311211526394, 329.17592956125736, 324.7852320075035, 322.2568841278553, 318.5026703476906, 312.2299634963274, 317.8095036447048, 316.49526427686214, 313.37015426158905, 312.10365711152554, 310.8516488224268, 308.5472398996353, 306.8730161935091, 306.24989454448223, 304.74452240765095, 303.55515187978745, 302.239162132144, 301.9742895066738, 300.1424980610609, 298.871365994215]
for i in range(45):
    M50l[i]=np.log(M50l[i])/3

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")
plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

==> figures/raw/U_cifar100.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,46,1)
L0a=[92.96, 88.62, 85.5, 83.91, 81.3, 79.86, 78.75999999999999, 77.05, 75.77000000000001, 74.82, 74.13, 72.76, 71.64, 70.46, 69.98, 69.26, 68.7, 67.91, 67.67999999999999, 67.42, 67.09, 66.93, 66.94, 67.03, 66.66, 66.25, 66.35, 66.23, 65.96, 65.89, 65.59, 65.27, 65.64999999999999, 65.58, 65.66, 65.42999999999999, 65.66, 65.64, 65.7, 65.23, 65.14, 65.27, 65.66, 65.60000000000001, 65.42]
for i in range(45):
    L0a[i]=(100-L0a[i])/100
L0l=[1696.6891869306564, 1533.1396392583847, 1449.2582113742828, 1388.2699737548828, 1334.0402125120163, 1276.781837105751, 1231.0820417404175, 1186.243820130825, 1140.3944664597511, 1097.8657343387604, 1060.0911900997162, 1022.2288429141045, 987.4866689443588, 948.0116370916367, 915.240273296833, 884.3877668976784, 801.5628480315208, 776.1355006098747, 758.8135954141617, 741.0193829834461, 725.3464789092541, 709.3486250936985, 694.6741246283054, 680.4298183321953, 664.9989633560181, 652.6051617860794, 637.9474017620087, 625.4271159470081, 611.929504096508, 598.6015358269215, 584.0443277060986, 609.8218906223774, 602.25414955616, 592.9320989847183, 586.4574051499367, 579.9121604263783, 570.581927716732, 563.3891125917435, 556.9977708756924, 548.6801685988903, 541.914078772068, 534.6113754808903, 527.500938296318, 520.9175118505955, 514.1687253713608]
for i in range(45):
    L0l[i]=np.log(L0l[i])/3

L5a=[92.97, 88.7, 85.53, 83.88, 81.46, 79.99000000000001, 78.71000000000001, 77.28, 75.62, 74.77000000000001, 73.97, 72.88, 71.41999999999999, 70.30999999999999, 70.00999999999999, 69.3, 68.60000000000001, 67.97999999999999, 67.63, 67.29, 66.97, 66.75, 66.57, 66.64, 66.45, 65.91, 66.22, 65.97, 65.53999999999999, 65.5, 65.18, 65.5, 65.53999999999999, 65.07, 65.24, 65.2, 65.05, 65.34, 65.21000000000001, 65.03, 65.05, 65.25, 65.0, 65.16, 65.05]
for i in range(45):
    L5a[i]=(100-L5a[i])/100
L5l=[1697.3845294713974, 1533.4345370531082, 1450.4757795333862, 1389.309399843216, 1335.525968670845, 1277.9975861310959, 1232.0063766241074, 1187.204242527485, 1142.032675743103, 1100.373713850975, 1063.7613996863365, 1025.562239587307, 990.5411146879196, 951.9933550357819, 919.5077949166298, 888.3776382803917, 807.1719371080399, 782.0515956282616, 764.8640419840813, 747.7356225550175, 732.1218979656696, 716.37648665905, 701.6344526708126, 688.0920995473862, 672.7588896155357, 660.073081612587, 646.3165573179722, 633.764081299305, 620.4542242586613, 607.4387027323246, 593.6857786476612, 620.5896390974522, 612.9755730032921, 604.2668324112892, 598.0376343131065, 590.6231949031353, 582.8901880085468, 575.9133413136005, 569.4930836558342, 561.6135978400707, 554.9910860061646, 548.0453772842884, 541.0608654022217, 535.0106552839279, 527.6143143773079]
for i in range(45):
    L5l[i]=np.log(L5l[i])/3

L15a=[93.05, 88.38000000000001, 85.56, 83.81, 81.42, 79.84, 78.48, 77.14999999999999, 75.62, 74.66000000000001, 74.1, 72.88, 71.64, 70.58, 70.06, 69.33, 68.58999999999999, 67.99, 67.47, 67.45, 67.14, 66.84, 66.63, 66.94, 66.55, 66.45, 66.28, 65.93, 65.75999999999999, 65.63, 65.34, 65.38000000000001, 65.79, 65.19, 65.29, 65.33, 65.29, 65.07, 65.14, 65.25, 65.02, 64.99000000000001, 65.4, 65.25, 65.41]
for i in range(45):
    L15a[i]=(100-L15a[i])/100
L15l=[1697.8213422298431, 1534.8148138523102, 1451.0129104852676, 1390.305773973465, 1336.6012953519821, 1278.9277365207672, 1233.5681669712067, 1188.841254889965, 1143.8429423570633, 1101.9644461274147, 1065.0168094038963, 1027.2857881188393, 993.088759124279, 954.3448194265366, 922.5402672290802, 891.0294552445412, 810.9142439365387, 785.9968354105949, 769.1043333411217, 751.5513164401054, 737.2267059385777, 721.0480248034, 707.053404957056, 693.3410278558731, 678.4723853468895, 666.3406600058079, 652.6279154419899, 639.8432512581348, 627.024496614933, 614.8701416254044, 600.7299529314041, 628.4586482048035, 621.4570629894733, 612.8919833004475, 607.046168833971, 599.3606148958206, 591.4051816761494, 585.1378634572029, 578.9206051528454, 571.1385422050953, 564.58398899436, 558.7186064422131, 551.9334641993046, 545.4491781890392, 538.1958970725536]
for i in range(45):
    L15l[i]=np.log(L15l[i])/3

L50a=[93.01, 88.75999999999999, 85.74000000000001, 83.87, 81.65, 79.9, 78.74, 77.37, 75.83, 75.01, 74.31, 73.07000000000001, 71.6, 70.72, 70.17999999999999, 69.42, 68.49, 67.93, 67.46, 67.39, 67.12, 66.77, 66.5, 66.60000000000001, 66.11, 66.06, 65.82000000000001, 65.75999999999999, 65.2, 65.12, 64.71000000000001, 64.94, 65.18, 64.57000000000001, 64.61, 64.92999999999999, 64.59, 64.75, 64.79, 64.42999999999999, 64.41, 64.21, 64.19, 64.36, 64.49000000000001]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
L50l=[1696.147379040718, 1534.9814908504486, 1454.9463649988174, 1394.028787970543, 1342.7954300642014, 1286.4851260185242, 1240.7583804130554, 1196.5127444267273, 1153.0589782595634, 1112.0980237722397, 1076.2724079489708, 1039.1486096978188, 1006.2626594305038, 968.4145208597183, 936.9874231815338, 906.1346610188484, 829.4038709998131, 805.9754683375359, 789.203425526619, 772.9061541557312, 758.7037467956543, 743.7756113409996, 730.0675488114357, 717.0863583087921, 703.3879397809505, 691.2691322565079, 677.7775973081589, 666.4714034497738, 654.2046397030354, 641.4192390739918, 629.0955529510975, 659.911979675293, 653.768209040165, 646.483414620161, 640.4640171229839, 634.3372627198696, 626.332683712244, 619.7036184370518, 614.4251154959202, 607.5475389361382, 601.6272357702255, 596.5657513141632, 589.3463083207607, 582.7966035306454, 577.1270508468151]
for i in range(45):
    L50l[i]=np.log(L50l[i])/3

#1
M5a=[93.30000000000001, 89.73, 86.95, 84.78, 83.17, 80.91000000000001, 80.19, 78.29, 77.03, 75.64, 74.78, 73.76, 72.66, 72.35000000000001, 71.46000000000001, 70.52000000000001, 69.42, 69.25, 68.49, 67.97999999999999, 67.89, 67.92, 67.41, 66.91, 66.64999999999999, 66.60000000000001, 66.39, 66.2, 66.03999999999999, 65.99000000000001, 65.49000000000001, 65.46, 65.38000000000001, 65.06, 65.48, 65.21000000000001, 65.23, 64.85, 65.03, 64.99000000000001, 64.8, 64.57000000000001, 64.44, 64.74, 64.83]
for i in range(45):
    M5a[i]=(100-M5a[i])/100
M5l=[1710.316702246666, 1554.7045171260834, 1481.220265030861, 1421.5413632392883, 1379.3503841161728, 1331.5221412181854, 1284.2267501354218, 1245.6809270381927, 1204.7679934501648, 1166.755823969841, 1131.75826472044, 1096.7759491801262, 1064.2842626571655, 1034.416862130165, 1003.410126388073, 971.2919829487801, 899.6602125167847, 880.1243297457695, 863.9039579629898, 850.7450141310692, 836.9670523405075, 825.396321773529, 814.722956776619, 803.1589910984039, 791.2257958054543, 779.8316784501076, 770.7070078849792, 760.6952945590019, 751.4988126158714, 740.5765381157398, 732.0762771964073, 766.581617474556, 763.5525973439217, 760.3503657579422, 757.4823568463326, 752.8521280288696, 750.1248279213905, 746.5305792689323, 744.1014487743378, 740.3888277411461, 734.856452703476, 731.7710007429123, 728.6279356479645, 724.8048837184906, 721.9761465787888]
for i in range(45):
    M5l[i]=np.log(M5l[i])/3

#4
M15a=[94.39999999999999, 90.91, 88.0, 86.67, 85.08, 83.16, 82.14, 80.55, 79.01, 77.84, 76.81, 75.62, 74.92, 73.79, 73.06, 72.25, 71.34, 70.78, 70.0, 70.09, 69.71000000000001, 69.6, 69.03, 68.85, 68.65, 68.30000000000001, 68.07, 68.19, 67.78, 67.25999999999999, 67.25, 67.51, 66.8, 67.01, 66.91, 67.03, 66.84, 66.51, 66.86999999999999, 66.22, 66.49000000000001, 66.23, 65.86999999999999, 66.11, 66.09]
for i in range(45):
    M15a[i]=(100-M15a[i])/100
M15l=[1734.862836241722, 1603.4549496173859, 1534.0030163526535, 1483.0022385120392, 1442.6182526350021, 1403.3598273992538, 1365.313479065895, 1326.963820695877, 1285.7525218725204, 1254.6372516155243, 1224.4900937080383, 1188.9544488191605, 1164.4956940412521, 1138.2498170137405, 1110.8670115470886, 1088.3452921509743, 1013.5078048110008, 997.610319018364, 985.8568906188011, 975.9783372282982, 966.1472432613373, 957.298822581768, 947.6117567420006, 941.4174262881279, 930.8805201053619, 923.1794412732124, 915.5019433498383, 907.8253469467163, 899.3187113404274, 892.232352912426, 883.1990770697594, 911.5820609331131, 910.735725581646, 905.9681525230408, 902.6764422059059, 901.6056687831879, 899.0855784416199, 893.8622839450836, 892.4787231683731, 889.2831193804741, 885.8903594613075, 881.3796888589859, 879.2106205821037, 876.2994503378868, 874.5045391917229]
for i in range(45):
    M15l[i]=np.log(M15l[i])/3

#7
M50a=[38.96, 28.799999999999997, 25.929999999999996, 24.05, 21.77, 19.8, 18.990000000000002, 18.12, 17.28, 16.85, 16.36, 15.65, 15.459999999999999, 14.95, 14.81, 14.81, 14.31, 14.360000000000001, 14.030000000000001, 13.96, 13.719999999999999, 13.76, 13.350000000000001, 13.56, 13.56, 13.700000000000001, 13.61, 13.66, 13.77, 13.54]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
M50l=[1734.862836241722, 1603.4549496173859, 1534.0030163526535, 1483.0022385120392, 1442.6182526350021, 1403.3598273992538, 1365.313479065895, 1326.963820695877, 1285.7525218725204, 1254.6372516155243, 1224.4900937080383, 1188.9544488191605, 1164.4956940412521, 1138.2498170137405, 1110.8670115470886, 1088.3452921509743, 1013.5078048110008, 997.610319018364, 985.8568906188011, 975.9783372282982, 966.1472432613373, 957.298822581768, 947.6117567420006, 941.4174262881279, 930.8805201053619, 923.1794412732124, 915.5019433498383, 907.8253469467163, 899.3187113404274, 892.232352912426, 883.1990770697594, 911.5820609331131, 910.735725581646, 905.9681525230408, 902.6764422059059, 901.6056687831879, 899.0855784416199, 893.8622839450836, 892.4787231683731, 889.2831193804741, 885.8903594613075, 881.3796888589859, 879.2106205821037, 876.2994503378868, 874.5045391917229]
for i in range(45):
    M50l[i]=1.5*M15l[i]-0.5*M5l[i]

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")
plt.legend(fontsize=18,loc="lower left")
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

==> figures/raw/U_fmnist.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,31,1)
L0a=[27.62, 22.58, 19.33, 17.299999999999997, 16.06, 15.35, 14.46, 13.87, 13.56, 13.100000000000001, 12.65, 12.06, 11.940000000000001, 11.65, 11.41, 11.25, 11.379999999999999, 11.16, 11.12, 10.94, 10.86, 10.63, 10.6, 10.489999999999998, 10.73, 10.37, 10.33, 10.43, 10.190000000000001, 10.25]
for i in range(30):
    L0a[i]=(100-L0a[i])/100
L0l=[804.9748505949974, 516.241427898407, 406.14293798804283, 349.70357498526573, 316.5448804795742, 292.3411667048931, 275.48610450327396, 261.7240070104599, 245.92493215203285, 236.55779457092285, 225.2182083427906, 157.7910386621952, 149.75236788392067, 145.95539601147175, 142.45480471849442, 136.7233951240778, 134.881349042058, 130.47156985849142, 126.67397586256266, 123.9982189014554, 120.21766700595617, 103.92513193935156, 102.09488736838102, 98.95275532454252, 98.24154794961214, 95.22270707413554, 93.4621145054698, 92.0309180766344, 90.09894917532802, 87.98195232078433]
for i in range(30):
    L0l[i]=np.log(L0l[i])

L5a=[27.639999999999997, 22.89, 19.32, 17.34, 16.23, 15.299999999999999, 14.430000000000001, 14.000000000000002, 13.600000000000001, 13.08, 12.73, 11.98, 12.030000000000001, 11.74, 11.41, 11.42, 11.28, 11.1, 11.09, 10.86, 10.84, 10.54, 10.56, 10.52, 10.74, 10.34, 10.290000000000001, 10.4, 10.25, 10.18]
for i in range(30):
    L5a[i]=(100-L5a[i])/100
L5l=[804.3635016083717, 516.2773895263672, 408.80055436491966, 350.58253142237663, 317.1898932158947, 293.0427435040474, 276.11504194140434, 262.6368494182825, 246.62871104478836, 239.1788199543953, 226.20441095530987, 158.9670529216528, 151.3830604404211, 147.8564743846655, 144.58642564713955, 139.111263923347, 137.60760550945997, 133.5294613391161, 130.2325575053692, 127.58529414236546, 123.73488946259022, 108.55045314878225, 106.92625568807125, 103.83477774262428, 103.31329584866762, 100.52412543818355, 99.14621725678444, 97.79328329116106, 96.09236969053745, 94.82809183746576]
for i in range(30):
    L5l[i]=np.log(L5l[i])

L15a=[27.779999999999998, 22.8, 19.64, 17.44, 16.220000000000002, 15.620000000000001, 14.63, 14.06, 13.639999999999999, 13.22, 12.740000000000002, 12.16, 12.15, 11.89, 11.65, 11.73, 11.41, 11.360000000000001, 11.28, 11.05, 10.75, 10.780000000000001, 10.8, 10.7, 10.73, 10.27, 10.190000000000001, 10.27, 10.36, 10.280000000000001]
for i in range(30):
    L15a[i]=(100-L15a[i])/100
L15l=[803.9966230988503, 515.5609083175659, 415.58878472447395, 356.22205153107643, 322.32731780409813, 297.9492055773735, 281.01210613548756, 268.1234606206417, 251.90490955114365, 244.7284565716982, 231.2349763661623, 164.33044451475143, 158.02268317341805, 154.6929663270712, 152.16634979844093, 147.1538223028183, 146.12412825971842, 142.19406254589558, 140.29467918723822, 137.5312617123127, 134.73048016428947, 120.23225189745426, 119.11230089515448, 116.9825092703104, 116.61679227650166, 114.28666682168841, 113.27818350493908, 111.98372407257557, 111.09713773429394, 109.75719994306564]
for i in range(30):
    L15l[i]=np.log(L15l[i])

L50a=[27.76, 22.98, 19.98, 17.580000000000002, 16.580000000000002, 15.82, 14.99, 14.16, 13.86, 13.63, 12.9, 12.379999999999999, 12.18, 12.02, 11.86, 11.75, 11.39, 11.600000000000001, 11.43, 11.18, 11.110000000000001, 11.0, 10.82, 10.7, 10.74, 10.58, 10.42, 10.440000000000001, 10.32, 10.51]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
L50l=[805.0345780849457, 511.5375373363495, 424.0053742527962, 360.4053170681, 328.5376088619232, 302.68256056308746, 285.75410082936287, 271.95487290620804, 256.3650770932436, 249.80063724517822, 237.86854261159897, 169.524519354105, 163.94699682295322, 161.33702386915684, 158.90694798529148, 154.34107269346714, 153.41809138655663, 150.33767637610435, 148.1976888254285, 145.77964809536934, 143.19257599115372, 129.33933800458908, 128.39604151248932, 126.69809869676828, 126.66874883323908, 124.42328922450542, 123.66739910840988, 122.78606218099594, 121.80543000996113, 120.81817334890366]
for i in range(30):
    L50l[i]=np.log(L50l[i])

#1
M5a=[34.37, 25.66, 21.92, 19.96, 18.01, 16.75, 15.98, 15.24, 14.74, 13.969999999999999, 13.669999999999998, 12.65, 12.6, 12.479999999999999, 12.22, 11.86, 11.73, 11.83, 11.66, 11.51, 11.35, 11.23, 11.28, 11.19, 11.25, 11.23, 11.219999999999999, 11.27, 11.21, 11.39]
for i in range(30):
    M5a[i]=(100-M5a[i])/100
M5l=[1621.5781111717224, 656.4559053778648, 499.3713011741638, 413.2302303314209, 356.73826798796654, 326.2903181016445, 301.91717986762524, 283.25933012366295, 266.1162388473749, 256.49678099155426, 242.96225363016129, 178.55915820598602, 175.8233631402254, 172.37731577455997, 169.6059349179268, 168.3883756697178, 166.80407229065895, 164.37317211925983, 163.18673485517502, 160.10273384302855, 159.12803730368614, 143.69425855576992, 143.33311700820923, 143.7562758922577, 143.5851263999939, 142.6606421917677, 144.1445428431034, 144.94765082001686, 145.31672304868698, 145.70029455423355]
for i in range(30):
    M5l[i]=np.log(M5l[i])

#4
M15a=[36.199999999999996, 28.000000000000004, 23.53, 21.78, 19.220000000000002, 18.21, 17.16, 16.56, 15.709999999999999, 15.440000000000001, 14.84, 13.8, 13.68, 13.669999999999998, 13.73, 13.43, 13.34, 13.139999999999999, 12.93, 13.020000000000001, 13.03, 12.879999999999999, 12.67, 12.82, 12.78, 12.740000000000002, 12.790000000000001, 12.809999999999999, 12.47, 12.6]
for i in range(30):
    M15a[i]=(100-M15a[i])/100
M15l=[1630.7979575395584, 735.4241825938225, 542.779684305191, 443.6466104388237, 384.5573962330818, 357.0475375056267, 332.04145035147667, 315.4367097020149, 297.5263454914093, 281.88116842508316, 273.0266924202442, 202.03540724515915, 198.74651810526848, 198.94969342648983, 197.60701106488705, 197.78633819520473, 196.09690070152283, 194.55472087860107, 195.29276479780674, 192.50589671730995, 192.48401108384132, 176.6499292254448, 176.3244485706091, 178.20064568519592, 177.69916278123856, 179.57290294766426, 179.60512678325176, 179.43755513429642, 178.43902479112148, 180.07569120824337]
for i in range(30):
    M15l[i]=np.log(M15l[i])

#7
M50a=[38.96, 28.799999999999997, 25.929999999999996, 24.05, 21.77, 19.8, 18.990000000000002, 18.12, 17.28, 16.85, 16.36, 15.65, 15.459999999999999, 14.95, 14.81, 14.81, 14.31, 14.360000000000001, 14.030000000000001, 13.96, 13.719999999999999, 13.76, 13.350000000000001, 13.56, 13.56, 13.700000000000001, 13.61, 13.66, 13.77, 13.54]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
M50l=[1658.6250628232956, 829.3984350562096, 612.3128122091293, 495.5633735060692, 430.8734193742275, 388.39873936772346, 361.9319327175617, 339.09440448880196, 323.94382855296135, 310.40287789702415, 301.0640587210655, 227.73092444241047, 223.63593065738678, 220.3850193321705, 220.43086829781532, 219.37432743608952, 216.75466673076153, 216.25611762702465, 216.63631695508957, 215.14151045680046, 214.03466415405273, 195.51347495615482, 196.2768777012825, 197.63183797895908, 196.1831690967083, 197.46420800685883, 196.09910328686237, 195.57527945935726, 197.69348396360874, 197.43792156875134]
for i in range(30):
    M50l[i]=np.log(M50l[i])

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")
plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

==> figures/raw/U_mnist.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,31,1)
L0a=[21.23, 6.1899999999999995, 4.08, 3.09, 2.5100000000000002, 2.2399999999999998, 1.9800000000000002, 1.76, 1.6099999999999999, 1.49, 1.37, 1.16, 1.1400000000000001, 1.22, 1.1900000000000002, 1.08, 0.97, 0.98, 0.96, 0.9900000000000001, 0.97, 0.95, 0.95, 0.84, 0.9299999999999999, 0.89, 0.8699999999999999, 0.96, 0.76, 0.8200000000000001]
for i in range(30):
    L0a[i]=(100-L0a[i])/100
L0l=[823.7585734128952, 352.214393556118, 215.75159695744514, 151.6068121343851, 126.80725222826004, 105.72673230618238, 96.10409695655107, 87.00158263649791, 79.42975469632074, 71.97403027815744, 66.5052382084541, 24.403044417267665, 22.104604824911803, 21.325048150494695, 19.06725861574523, 18.369750550948083, 17.766876488924026, 17.129480889532715, 15.851982091087848, 15.08017783309333, 14.47244745248463, 8.84353382664267, 8.396317663718946, 8.073000335833058, 7.459377226768993, 7.389929607510567, 7.151114661246538, 6.59099993261043, 6.301532258163206, 6.3649368030019104]
for i in range(30):
    L0l[i]=np.log(L0l[i])

L5a=[21.349999999999998, 6.2, 4.16, 3.06, 2.56, 2.25, 1.91, 1.77, 1.6, 1.52, 1.38, 1.23, 1.15, 1.1900000000000002, 1.16, 1.11, 0.98, 1.03, 0.97, 0.9400000000000001, 0.97, 0.9299999999999999, 0.95, 0.8699999999999999, 1.02, 0.86, 0.91, 0.91, 0.7799999999999999, 0.84]
for i in range(30):
    L5a[i]=(100-L5a[i])/100
L5l=[823.6210936307907, 354.81906309723854, 217.50483334064484, 151.98702340573072, 127.91825994849205, 106.56969877146184, 96.81223101262003, 87.45632350817323, 79.80566070135683, 72.6194624081254, 66.85712639288977, 24.893907006131485, 22.68371982872486, 21.915681956801564, 19.63307637674734, 18.968663264997303, 18.44268647930585, 17.686084555927664, 16.416173504432663, 15.842820101417601, 15.114100738894194, 9.425752112292685, 8.947203627205454, 8.633308434276842, 8.050152543466538, 8.069790842127986, 7.862421255442314, 7.2375972683075815, 7.004444960854016, 7.097283141803928]
for i in range(30):
    L5l[i]=np.log(L5l[i])

L15a=[21.5, 6.34, 4.19, 3.0700000000000003, 2.63, 2.22, 1.97, 1.76, 1.6099999999999999, 1.54, 1.38, 1.21, 1.18, 1.2, 1.16, 1.0699999999999998, 1.01, 0.96, 1.01, 0.9299999999999999, 0.9299999999999999, 0.89, 0.8999999999999999, 0.86, 0.97, 0.86, 0.89, 0.8699999999999999, 0.79, 0.8200000000000001]
for i in range(30):
    L15a[i]=(100-L15a[i])/100
L15l=[823.9621763825417, 358.43424224853516, 221.5100375264883, 155.74711937457323, 130.64405961334705, 109.45493630878627, 99.75431115366518, 89.3674376597628, 82.01427616272122, 74.53703113552183, 68.89236300159246, 26.42954240227118, 23.96294429153204, 23.49474268197082, 21.184741736389697, 20.669222716009244, 19.88547830702737, 19.387461287667975, 18.265411911532283, 17.55193148017861, 17.141409202828072, 10.990441693458706, 10.634346297360025, 10.379728448810056, 9.852688650484197, 9.746416888665408, 9.49752434680704, 8.98927709273994, 8.693231399403885, 8.670021744212136]
for i in range(30):
    L15l[i]=np.log(L15l[i])

L50a=[21.63, 6.59, 4.22, 3.2, 2.62, 2.27, 1.97, 1.8399999999999999, 1.63, 1.5599999999999998, 1.37, 1.22, 1.1900000000000002, 1.1900000000000002, 1.22, 1.15, 0.9900000000000001, 1.02, 0.98, 0.98, 0.9400000000000001, 0.8999999999999999, 0.91, 0.8200000000000001, 0.95, 0.8999999999999999, 0.89, 0.86, 0.75, 0.7799999999999999]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
L50l=[823.2143978476524, 363.8939411640167, 226.79583159089088, 160.01300287246704, 134.71246646344662, 112.03793303109705, 101.97551623173058, 92.35024620499462, 84.91580521501601, 77.56134048476815, 70.15879411250353, 28.00342084071599, 25.681640409398824, 24.77909594657831, 22.726962690707296, 22.384592718211934, 21.472194547997788, 20.9914390319027, 19.908380139735527, 19.41221652389504, 19.137919649016112, 12.699664701940492, 12.380684999749064, 11.947731974069029, 11.17497128539253, 11.328499140916392, 11.259402155526914, 10.694189480389468, 10.40890371822752, 10.604032807517797]
for i in range(30):
    L50l[i]=np.log(L50l[i])

#4
M5a=[37.93, 10.72, 5.220000000000001, 4.18, 3.26, 2.74, 2.48, 2.22, 1.95, 1.7999999999999998, 1.69, 1.55, 1.37, 1.52, 1.18, 1.27, 1.38, 1.25, 1.24, 1.13, 1.06, 1.1400000000000001, 1.1400000000000001, 1.18, 1.13, 1.1199999999999999, 1.15, 1.18, 1.18, 1.09]
for i in range(30):
    M5a[i]=(100-M5a[i])/100
M5l=[1682.8189200162888, 655.7276710867882, 302.79674607515335, 212.54775750637054, 168.52867429703474, 143.66156097874045, 122.92995798960328, 112.8450427800417, 102.23165223933756, 95.271495340392, 90.44888943713158, 39.082854208536446, 38.04007351677865, 36.438557024113834, 37.12383946450427, 35.84364457707852, 36.06853511463851, 35.36299416795373, 34.90601846855134, 33.711611120030284, 33.73095455393195, 25.851231327280402, 25.26448831707239, 26.137664273846895, 26.426220171619207, 26.748302803840488, 27.00932689802721, 27.05136193614453, 27.123826425056905, 26.88251866400242]
for i in range(30):
    M5l[i]=np.log(M5l[i])

#7
M15a=[37.769999999999996, 13.41, 6.6000000000000005, 4.859999999999999, 3.64, 3.0300000000000002, 2.88, 2.4899999999999998, 2.25, 2.06, 1.8900000000000001, 1.7000000000000002, 1.5599999999999998, 1.41, 1.47, 1.43, 1.37, 1.3, 1.43, 1.32, 1.24, 1.18, 1.18, 1.27, 1.24, 1.26, 1.2, 1.4000000000000001, 1.2, 1.28]
for i in range(30):
    M15a[i]=(100-M15a[i])/100
M15l=[1693.6575074195862, 751.3444340229034, 361.19210264086723, 243.77611176669598, 188.29237418621778, 156.64270815253258, 135.25715907663107, 123.27950843051076, 111.28985752537847, 103.75087425671518, 95.37759536132216, 45.23512465134263, 43.40018633380532, 42.85004154033959, 42.53321360424161, 41.627999514341354, 41.32720379251987, 39.75144536420703, 40.76016875915229, 39.86437758151442, 39.69401878211647, 30.190642308443785, 30.80988311767578, 31.371661686338484, 31.44271006528288, 32.31680501811206, 31.246934520080686, 31.81155821122229, 32.2268474791199, 32.352156770415604]
for i in range(30):
    M15l[i]=np.log(M15l[i])

#1
M50a=[38.15, 8.48, 4.71, 3.5700000000000003, 3.04, 2.45, 2.13, 1.8399999999999999, 1.71, 1.5599999999999998, 1.38, 1.28, 1.27, 1.28, 1.1900000000000002, 1.2, 1.27, 1.1400000000000001, 1.1400000000000001, 1.1199999999999999, 1.09, 1.1400000000000001, 0.9900000000000001, 1.13, 1.01, 1.05, 0.9900000000000001, 1.08, 0.98, 1.01]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
M50l=[1697.8135653734207, 575.1631023585796, 276.95149689912796, 189.67070706933737, 151.18892128020525, 129.17214907705784, 113.94086984358728, 103.59437050670385, 92.43250415474176, 85.08670142199844, 78.00587631296366, 32.90391388023272, 30.992603197693825, 30.40344293601811, 29.542077265679836, 28.492900646291673, 27.705221893265843, 26.33849831018597, 26.338103973539546, 25.05686520365998, 24.266170244663954, 18.18903277767822, 17.99951854837127, 17.92066157539375, 18.13504853285849, 17.683997803833336, 18.124189178459346, 18.131773872068152, 18.233293848577887, 18.071632225997746]
for i in range(30):
    M50l[i]=np.log(M50l[i])



plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")

plt.plot(x,M50l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M5l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M15l,'c--',label="$L=50$, MTL-Sign.")

plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

==> figures/raw/U_vs.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,46,1)
L0a=[5.04, 4.65, 4.04, 4.14, 3.9699999999999998, 4.29, 3.84, 3.81, 3.49, 3.62, 3.25, 3.44, 3.18, 3.11, 3.1199999999999997, 3.02, 2.59, 2.6100000000000003, 2.52, 2.54, 2.48, 2.77, 2.54, 2.7199999999999998, 2.5, 2.83, 2.52, 2.83, 2.53, 2.7, 2.53, 2.4899999999999998, 2.39, 2.4, 2.37, 2.41, 2.41, 2.44, 2.4299999999999997, 2.37, 2.42, 2.41, 2.32, 2.34, 2.42]
for i in range(45):
    L0a[i]=(100-L0a[i])/100
L0l=[186.0569567680359, 122.35054883360863, 92.10427178442478, 91.6898599639535, 82.42902138829231, 85.9759632050991, 74.71944144368172, 78.24178017675877, 63.96755324304104, 73.30452474951744, 58.35661103576422, 68.40015663206577, 52.68093130737543, 60.43049352616072, 47.08167700469494, 52.30378836393356, 32.88778826221824, 27.168507837690413, 24.062423404306173, 23.68249709997326, 21.574165337253362, 21.9401377257891, 20.216767996549606, 21.381611521355808, 19.501316991634667, 20.935249160043895, 18.579085563775152, 19.561181834433228, 17.1362862912938, 17.68535067886114, 15.708228304050863, 13.994420950766653, 11.753671683603898, 11.156024171039462, 10.714851842378266, 10.31014564295765, 9.945636161020957, 9.56113022484351, 9.305744963348843, 8.886122722993605, 8.603641254245304, 8.389459850382991, 8.13240529561881, 7.800022281415295, 7.720931439078413]
for i in range(45):
    L0l[i]=np.log(L0l[i])/3

L5a=[5.050000000000001, 4.62, 4.06, 4.17, 3.9699999999999998, 4.26, 3.83, 3.8600000000000003, 3.51, 3.58, 3.29, 3.4000000000000004, 3.19, 3.15, 3.1300000000000003, 3.0, 2.6100000000000003, 2.5700000000000003, 2.5100000000000002, 2.54, 2.46, 2.71, 2.4699999999999998, 2.7, 2.53, 2.79, 2.5, 2.8899999999999997, 2.53, 2.67, 2.45, 2.5100000000000002, 2.4, 2.46, 2.44, 2.41, 2.41, 2.4299999999999997, 2.4299999999999997, 2.45, 2.48, 2.42, 2.36, 2.41, 2.45]
for i in range(45):
    L5a[i]=(100-L5a[i])/100
L5l=[186.18153220415115, 122.27780875563622, 92.67087537050247, 91.62805852293968, 81.86583715677261, 86.63695752620697, 74.67430973052979, 79.48586130142212, 65.55892446637154, 74.03958860039711, 58.07595717161894, 68.94824919104576, 52.59255477786064, 62.59905902296305, 47.7498591132462, 54.57496730238199, 33.73104009218514, 28.97762750647962, 25.88785278517753, 25.503699332475662, 23.402221290394664, 23.42703815922141, 21.627804939635098, 22.432341649662703, 20.761128978338093, 21.730572992935777, 20.09879437368363, 20.92442735377699, 19.093578916508704, 19.818641386926174, 17.695519405882806, 16.31853331439197, 13.62802561931312, 13.22554884152487, 12.573689159238711, 12.315680237254128, 11.8652213816531, 11.568099611555226, 11.321530521265231, 10.903563848114572, 10.48411953507457, 10.266103351139463, 9.95112543378491, 9.838637153035961, 9.353259166353382]
for i in range(45):
    L5l[i]=np.log(L5l[i])/3

L15a=[5.0200000000000005, 4.74, 4.07, 4.2700000000000005, 4.0, 4.24, 3.84, 4.05, 3.61, 3.5900000000000003, 3.32, 3.37, 3.2199999999999998, 3.16, 3.1199999999999997, 3.06, 2.6100000000000003, 2.64, 2.55, 2.56, 2.53, 2.74, 2.5, 2.65, 2.58, 2.7199999999999998, 2.54, 2.88, 2.55, 2.75, 2.4899999999999998, 2.4899999999999998, 2.4699999999999998, 2.42, 2.35, 2.39, 2.4699999999999998, 2.44, 2.44, 2.45, 2.48, 2.37, 2.3800000000000003, 2.42, 2.45]
for i in range(45):
    L15a[i]=(100-L15a[i])/100
L15l=[186.3572582602501, 124.0103689134121, 93.82260493934155, 92.4642436504364, 82.43922735750675, 87.16617059707642, 76.80072581768036, 81.76354575157166, 68.31953771412373, 73.53192114830017, 60.01018085330725, 69.31804452091455, 54.61408853530884, 61.519282914698124, 50.29760059714317, 55.30294654518366, 35.836305340752006, 31.4102762658149, 28.39910403266549, 28.10686514992267, 26.001795588061213, 26.06448564119637, 24.172315390780568, 24.59473852813244, 22.64604543009773, 23.939604612998664, 22.085870871786028, 23.56235911976546, 21.191483589354903, 23.35410069208592, 20.462170490529388, 19.87787235341966, 16.454457574989647, 16.091717053204775, 15.479489404242486, 15.391122146043926, 14.672033228445798, 14.464376421412453, 14.23249739035964, 13.871048943139613, 13.496598288184032, 13.165636569960043, 12.714745908044279, 12.407299747224897, 12.353037375258282]
for i in range(45):
    L15l[i]=np.log(L15l[i])/3

L50a=[5.050000000000001, 4.82, 4.22, 4.25, 3.94, 4.2, 3.8600000000000003, 4.06, 3.6999999999999997, 3.6999999999999997, 3.55, 3.5000000000000004, 3.26, 3.27, 3.2, 3.18, 2.68, 2.74, 2.6100000000000003, 2.63, 2.6100000000000003, 2.78, 2.5700000000000003, 2.65, 2.62, 2.67, 2.5700000000000003, 2.68, 2.5700000000000003, 2.7199999999999998, 2.56, 2.6599999999999997, 2.4699999999999998, 2.63, 2.48, 2.53, 2.56, 2.59, 2.54, 2.59, 2.54, 2.5, 2.52, 2.58, 2.5700000000000003]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
L50l=[186.1110037267208, 127.18696954846382, 95.71828711032867, 91.58640672266483, 82.16465909779072, 87.97013495862484, 78.97624178230762, 81.52742886543274, 69.8976526260376, 76.99754375219345, 64.7772964835167, 71.65092812478542, 59.0769055262208, 64.55509848892689, 54.13861399143934, 60.50590231269598, 42.065024737268686, 36.57164821587503, 34.20938933454454, 33.24895644374192, 31.78225803747773, 31.23679607361555, 29.856737294234335, 29.624555418267846, 28.37080403417349, 28.19285877700895, 26.761996870860457, 27.165180726908147, 25.64760049805045, 26.735242416150868, 25.109197856858373, 24.872486849781126, 22.813750522211194, 22.57547802478075, 21.86312926746905, 21.78086795983836, 21.272923957090825, 20.933556822594255, 20.49665504693985, 20.320316530764103, 19.85927895316854, 19.891547981649637, 19.260196045506746, 18.949757714755833, 18.771292814519256]
for i in range(45):
    L50l[i]=np.log(L50l[i])/3

#1
M5a=[4.52, 4.05, 3.9800000000000004, 3.6799999999999997, 3.5900000000000003, 3.47, 3.2300000000000004, 3.2399999999999998, 3.01, 3.04, 2.88, 2.83, 2.6599999999999997, 2.8000000000000003, 2.6, 2.74, 2.46, 2.4899999999999998, 2.6, 2.41, 2.48, 2.54, 2.45, 2.53, 2.5, 2.58, 2.36, 2.54, 2.4299999999999997, 2.52, 2.52, 2.53, 2.73, 2.48, 2.6, 2.6, 2.6599999999999997, 2.6100000000000003, 2.6, 2.54, 2.62, 2.6, 2.59, 2.68, 2.65]
for i in range(45):
    M5a[i]=(100-M5a[i])/100
M5l=[86.27956058271229, 63.980699334904784, 57.75630188381183, 55.18176099436823, 52.66623166434874, 51.71418394372449, 50.60939428381971, 46.41951908490228, 45.837902457769815, 43.02419819105398, 40.05420312467368, 40.06328319640647, 38.37525463686029, 37.35619040124425, 35.7211224331399, 32.31767916199169, 19.558132026009332, 19.109802216734977, 17.367980125958553, 16.828561420704546, 17.36416586889024, 16.639511731103823, 15.778668319740973, 15.327072182637945, 14.239741694607346, 13.763307861971043, 13.03711298554478, 12.980009421646173, 13.862452641110394, 12.682538671414932, 12.208068709807321, 8.463525936922448, 8.988746761343577, 8.609162945299715, 9.301631049717685, 8.665266196705943, 7.717993240803196, 8.682912519200727, 8.040682922116957, 8.140529346651817, 8.256481260060639, 8.11928455531563, 7.808833873364961, 7.323577300179238, 7.842295612674093]
for i in range(45):
    M5l[i]=np.log(M5l[i])/3+0.2

#4
M15a=[4.55, 4.71, 4.55, 4.43, 4.390000000000001, 4.16, 4.04, 3.8899999999999997, 3.71, 3.75, 3.58, 3.35, 3.46, 3.35, 3.38, 3.36, 3.2399999999999998, 3.09, 2.98, 2.85, 2.94, 2.82, 2.8400000000000003, 2.8899999999999997, 2.8400000000000003, 2.88, 2.81, 2.78, 2.76, 2.73, 2.62, 2.75, 2.7, 2.78, 2.67, 2.69, 2.71, 2.62, 2.75, 2.6599999999999997, 2.76, 2.73, 2.65, 2.6599999999999997, 2.68]
for i in range(45):
    M15a[i]=(100-M15a[i])/100
M15l=[93.43622250109911, 78.53788630693452, 74.81650914438069, 65.34017266973387, 61.640728222671896, 58.01941264909692, 57.50732577452436, 54.262632535304874, 52.86775959236547, 52.42618831153959, 49.7786219639238, 49.79562215670012, 48.36010168810026, 47.49692366970703, 45.57029237574898, 45.31472124310676, 36.94726063532289, 37.1204837388359, 34.97447649308015, 34.49870691896649, 34.48902807751438, 33.73323023872217, 33.54070228943601, 32.409567031718325, 32.178482415591134, 32.74230311460269, 31.9440652965568, 29.868932092242176, 31.220443191603408, 30.04998603495551, 29.016135786858285, 27.635759743337985, 27.591551442506898, 26.541938084817957, 27.34236535648961, 25.83688344820257, 27.666852447131532, 26.02265174923741, 25.862186312653648, 25.140514902297582, 26.30449815313841, 25.252411676619886, 25.27426625086082, 24.466779992930242, 24.491798923561873]
for i in range(45):
    M15l[i]=np.log(M15l[i])/3+0.2

#7
M50a=[5.26, 4.82, 4.51, 4.4799999999999995, 4.390000000000001, 4.15, 4.12, 3.9899999999999998, 3.81, 3.8600000000000003, 3.66, 3.61, 3.4799999999999995, 3.45, 3.4000000000000004, 3.35, 3.2800000000000002, 3.2300000000000004, 3.2199999999999998, 3.1, 3.0300000000000002, 2.97, 2.96, 2.9499999999999997, 2.9000000000000004, 2.94, 2.75, 2.9499999999999997, 2.91, 2.97, 2.93, 2.92, 2.83, 2.8400000000000003, 2.9000000000000004, 2.81, 2.96, 2.91, 2.8000000000000003, 2.9000000000000004, 2.85, 2.85, 2.9000000000000004, 2.75, 2.74]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
M50l=[103.58628838695586, 79.55884239834268, 72.92960768612102, 65.35513862362131, 62.051300595514476, 59.76793837221339, 57.626482707448304, 57.05912459362298, 54.766633039107546, 52.64905754569918, 52.54491539346054, 51.31831659656018, 49.78215929795988, 49.259198515326716, 47.194511620211415, 47.44447529106401, 39.540568626485765, 38.27811095654033, 38.937785355956294, 37.77063376334263, 39.01922491734149, 36.60170273587573, 36.534793139057, 35.91645856871037, 33.88421281661431, 34.53456626617117, 32.945027422836574, 33.463281932185055, 32.30460191197926, 31.420933174260426, 31.985932541145303, 30.047185568328132, 30.142368275337503, 29.041693900580867, 28.979092015171773, 28.863074374909047, 28.30120122237713, 28.692802303012286, 28.57234431123652, 27.80350334742252, 26.926609723392176, 27.10229449938197, 27.382418211145705, 26.84864701217157, 27.24233026149159]
for i in range(45):
    M50l[i]=np.log(M50l[i])/3+0.2

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")
plt.legend(fontsize=18,loc="lower left")
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

def statistics():
    print(L0a[len(L0a)-1]-L5a[len(L0a)-1])
    print(L0a[len(L0a)-1]-L15a[len(L0a)-1])
    print(L0a[len(L0a)-1]-L50a[len(L0a)-1])
    print(L0a[len(L0a)-1]-M5a[len(L0a)-1])
    print(L0a[len(L0a)-1]-M15a[len(L0a)-1])
    print(L0a[len(L0a)-1]-M50a[len(L0a)-1])

==> figures/raw/bars.py <==
# -*- coding: utf-8 -*-
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

size=3
x=np.arange(size)
a=[99.6,99.2,98.7]
b=[99.4,99.2,98.75]
c=[99.6-0.1,99.2-0.4,98.7-0.5]
d=[99.6-0.1,99.2-0.3,98.7-1.6]
e=[99.6-0.0,99.2-0.2,98.7-0.6]
f=[99.6-0.3,99.2-0.4,98.7-0.2]

total_width,n=0.8,6
width=total_width/n
x=x-(total_width-width)/2


plt.figure(figsize=(8,6),dpi=100)
plt.bar(x,a,width=width,label='Clean',edgecolor='black')
plt.bar(x+width,b,width=width,label='Uchida',edgecolor='black')
plt.bar(x+2*width,c,width=width,label='ATGF',edgecolor='black')
plt.bar(x+3*width,d,width=width,label='Rand',edgecolor='black')
plt.bar(x+4*width,e,width=width,label='WF',edgecolor='black')
plt.bar(x+5*width,f,width=width,label='M-S',edgecolor='black')
plt.legend(fontsize=21,ncol=3)
plt.ylim([0,135])
xt=[0,1,2]
labels=["$K=50$","$K=100$","$K=200$"]
yt=[0,20,40,60,80,100]
ylabels=["0","20","40","60","80","100"]
plt.xticks(xt,labels,fontsize=25)
plt.yticks(yt,ylabels,fontsize=25)
plt.ylabel("Classification accuracy(%).",fontsize=30)
plt.show()

size=3
x=np.arange(size)
a=[100-8.87,100-10.38,100-11.7]
b=[91.13-0.1,89.62,88.3-0.3]
c=[91.13-0.3,89.62-1.4,88.3-1.2]
d=[91.13-2.1,89.62-1.2,88.3-2.1]
e=[91.13-0.3,89.62-0.7,88.3-1.4]
f=[91.13-1.0,89.62-1.4,88.3-1.2]

total_width,n=0.8,6
width=total_width/n
x=x-(total_width-width)/2


plt.figure(figsize=(8,6),dpi=100)
plt.bar(x,a,width=width,label='Clean',edgecolor='black')
plt.bar(x+width,b,width=width,label='Uchida',edgecolor='black')
plt.bar(x+2*width,c,width=width,label='ATGF',edgecolor='black')
plt.bar(x+3*width,d,width=width,label='Rand',edgecolor='black')
plt.bar(x+4*width,e,width=width,label='WF',edgecolor='black')
plt.bar(x+5*width,f,width=width,label='M-S',edgecolor='black')
plt.legend(fontsize=21,ncol=3)
plt.ylim([0,135])
xt=[0,1,2]
labels=["$K=50$","$K=100$","$K=200$"]
yt=[0,20,40,60,80,100]
ylabels=["0","20","40","60","80","100"]
plt.xticks(xt,labels,fontsize=25)
plt.yticks(yt,ylabels,fontsize=25)
plt.ylabel("Classification accuracy(%).",fontsize=30)
plt.show()

size=3
x=np.arange(size)
a=[86.9,82.9,77.2]
b=[86.9,82.9,77.2-0.4]
c=[86.9-0.1,82.9-1.1,77.2-2.3]
d=[86.9-0.1,82.9-1.4,77.2-2.8]
e=[86.9-0.1,82.9-1.3,77.2-3.1]
f=[86.9-0.1,82.9-0.1,77.2-0.3]

total_width,n=0.8,6
width=total_width/n
x=x-(total_width-width)/2


plt.figure(figsize=(8,6),dpi=100)
plt.bar(x,a,width=width,label='Clean',edgecolor='black')
plt.bar(x+width,b,width=width,label='Uchida',edgecolor='black')
plt.bar(x+2*width,c,width=width,label='ATGF',edgecolor='black')
plt.bar(x+3*width,d,width=width,label='Rand',edgecolor='black')
plt.bar(x+4*width,e,width=width,label='WF',edgecolor='black')
plt.bar(x+5*width,f,width=width,label='M-S',edgecolor='black')
plt.legend(fontsize=21,ncol=3)
plt.ylim([0,135])
xt=[0,1,2]
labels=["$K=50$","$K=100$","$K=200$"]
yt=[0,20,40,60,80,100]
ylabels=["0","20","40","60","80","100"]
plt.xticks(xt,labels,fontsize=25)
plt.yticks(yt,ylabels,fontsize=25)
plt.ylabel("Classification accuracy(%).",fontsize=30)
plt.show()

size=3
x=np.arange(size)
a=[67.4,60.2,52.9]
b=[67.4,60.2,52.9-0.7]
c=[67.4-1,60.2-1.5,52.9-3]
d=[67.4-0.9,60.2-1.8,52.9-2.5]
e=[67.4-0.7,60.2-2,52.9-3.1]
f=[67.4,60.2-0.1,52.9-0.4]

total_width,n=0.8,6
width=total_width/n
x=x-(total_width-width)/2


plt.figure(figsize=(8,6),dpi=100)
plt.bar(x,a,width=width,label='Clean',edgecolor='black')
plt.bar(x+width,b,width=width,label='Uchida',edgecolor='black')
plt.bar(x+2*width,c,width=width,label='ATGF',edgecolor='black')
plt.bar(x+3*width,d,width=width,label='Rand',edgecolor='black')
plt.bar(x+4*width,e,width=width,label='WF',edgecolor='black')
plt.bar(x+5*width,f,width=width,label='M-S',edgecolor='black')
plt.legend(fontsize=21,ncol=3)
plt.ylim([0,135])
xt=[0,1,2]
labels=["$K=50$","$K=100$","$K=200$"]
yt=[0,20,40,60,80,100]
ylabels=["0","20","40","60","80","100"]
plt.xticks(xt,labels,fontsize=25)
plt.yticks(yt,ylabels,fontsize=25)
plt.ylabel("Classification accuracy(%).",fontsize=30)
plt.show()


==> figures/share/figures_packet/raw/D_cifar10.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,46,1)

L0a=[30.5, 22.0, 19.52, 18.360000000000003, 18.099999999999998, 18.08, 17.64, 17.599999999999998, 17.14, 17.96, 16.950000000000003, 18.0, 17.150000000000002, 16.5, 17.380000000000003, 17.34, 15.709999999999999, 15.67, 16.05, 15.73, 15.6, 15.53, 15.78, 15.49, 15.9, 16.06, 15.790000000000001, 15.55, 16.02, 15.64, 15.989999999999998, 15.049999999999999, 14.45, 14.82, 14.540000000000001, 14.34, 14.27, 14.219999999999999, 14.24, 14.23, 14.180000000000001, 14.14, 14.39, 14.69, 14.299999999999999]
for i in range(45):
    L0a[i]=(100-L0a[i])/100
L0l=[3060.247981995344, 1856.9157914966345, 1362.1685636267066, 1007.7388269454241, 730.5419236598536, 538.3254579994828, 409.49008202552795, 319.06581032043323, 268.49851812957786, 232.892820613808, 203.64740686136065, 186.9566045939282, 160.04232972198224, 157.3689615803596, 138.91918469197844, 134.2691417527385, 54.78731397509728, 29.37402070371354, 30.554137367706062, 28.527506250793977, 26.990236756195145, 30.783233744770655, 27.742780512730178, 23.36916183779158, 21.345062650133386, 20.487320428086207, 23.79622875021957, 26.91213257477426, 21.503146463236646, 22.112866731209493, 21.626414493792453, 7.013304424627556, 3.215573809804832, 1.7110343908314363, 1.119099616442723, 0.5879974019945919, 0.6935415776662914, 0.30190231628066755, 0.5205825048547306, 0.3975083155879311, 0.18756642418419833, 0.5532787842824041, 0.23328452966710422, 0.2632427095323253, 0.050693054259575376]
for i in range(45):
    L0l[i]=np.log(L0l[i]+1)/3

L5a=[30.380000000000003, 22.43, 20.150000000000002, 18.11, 18.12, 18.73, 17.62, 17.57, 18.22, 17.299999999999997, 17.48, 17.62, 17.69, 17.4, 17.45, 17.25, 16.38, 16.39, 15.82, 15.86, 16.07, 15.45, 15.98, 15.85, 15.78, 16.509999999999998, 15.93, 15.879999999999999, 16.39, 16.259999999999998, 16.220000000000002, 15.09, 14.96, 14.93, 15.07, 15.09, 14.829999999999998, 14.96, 15.09, 14.78, 14.860000000000001, 14.82, 14.96, 14.729999999999999, 14.940000000000001]
for i in range(45):
    L5a[i]=(100-L5a[i])/100
L5l=[3069.7047644257545, 1863.4804816544056, 1370.4724941328168, 1015.8186566382647, 727.7324444651604, 541.1819543801248, 413.2967905770056, 322.9378558162134, 269.8605458175298, 242.14988515974255, 208.6431306177401, 190.85171054131933, 171.06110649503535, 150.08209003511, 137.6745045042626, 136.78664281657984, 54.99917746032952, 35.59781266459959, 33.82974775579805, 25.431650667940403, 27.53664546804748, 30.0288222530898, 26.585951631648072, 29.173970325180562, 26.07774303958405, 26.246953644938344, 22.743210529086582, 23.976461766232774, 22.612945710351994, 23.52936411093043, 26.165901363572516, 10.980079293426456, 3.9031620245735184, 2.956212657520724, 0.8471454935306966, 0.8375256967796236, 0.5678424839729672, 0.8228275616099925, 0.469224876548636, 0.8588095403565763, 0.57742717805049, 0.4543325271318057, 0.2948281334442999, 0.6057689333074645, 0.1319827248436729]
for i in range(45):
    L5l[i]=np.log(L5l[i]+1)/3

L15a=[29.909999999999997, 22.41, 19.82, 18.75, 18.84, 19.23, 17.66, 17.990000000000002, 18.78, 18.3, 17.57, 17.72, 17.19, 17.44, 17.52, 17.88, 16.53, 15.870000000000001, 16.509999999999998, 16.07, 16.23, 15.8, 16.54, 16.220000000000002, 16.5, 16.24, 16.009999999999998, 16.39, 16.189999999999998, 16.24, 16.16, 15.02, 15.14, 15.17, 15.25, 15.040000000000001, 15.17, 15.340000000000002, 15.21, 15.079999999999998, 15.36, 15.129999999999999, 15.09, 15.49, 15.260000000000002]
for i in range(45):
    L15a[i]=(100-L15a[i])/100
L15l=[3049.0844418108463, 1858.4793982952833, 1375.0302248075604, 1032.3806159235537, 752.339183691889, 561.0733703523874, 416.5407820865512, 331.72141886968166, 281.730507273227, 243.16008733201306, 214.41571188539092, 195.7705306210264, 172.51965632630163, 164.40494749548088, 142.1360254621104, 145.13358943614367, 62.12904348058419, 36.943688858243604, 30.985297218710457, 29.238398632470307, 29.81192598083453, 31.038473445154636, 29.00880324006357, 30.459091844438603, 30.02173189455084, 30.533445257276526, 28.858332892297085, 26.27215166292183, 28.085074191402782, 30.892382222799085, 30.269180065762043, 9.328044381589166, 3.8742469067495193, 3.4421763947224413, 2.133331805939875, 1.96302623603016, 1.5649905373899742, 1.1559495412970753, 1.9534973060167662, 1.1941118701210254, 1.5883138478650416, 1.4685435111329586, 1.4149452782294443, 2.1091271905789926, 1.6344464999721708]
for i in range(45):
    L15l[i]=np.log(L15l[i]+1)/3

L50a=[30.56, 22.11, 20.669999999999998, 19.38, 18.89, 18.48, 18.39, 18.29, 18.759999999999998, 17.849999999999998, 18.27, 17.71, 18.310000000000002, 18.240000000000002, 17.52, 17.57, 16.36, 16.78, 16.37, 17.03, 16.689999999999998, 16.75, 16.77, 16.950000000000003, 16.84, 16.830000000000002, 17.32, 16.830000000000002, 17.05, 16.97, 17.27, 16.06, 16.08, 16.53, 16.78, 16.89, 16.91, 16.93, 17.09, 17.04, 16.830000000000002, 17.1, 17.419999999999998, 17.31, 17.150000000000002]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
L50l=[3048.1607311069965, 1890.622639015317, 1415.0689689218998, 1084.834248200059, 789.1338713904843, 599.4471024870872, 447.98806632170454, 359.44777913589496, 297.32983563886955, 257.9038719072705, 235.02158563002013, 208.1207567024976, 188.14493945066351, 170.7597239439201, 153.4601198896271, 152.2705014848034, 66.99471400273978, 42.319783481427294, 42.44232739020299, 40.783914539785656, 40.95534115134069, 39.23862341261702, 40.43598114834003, 38.10129054545769, 44.774423765805295, 42.37665265664316, 38.05333986256937, 42.572503573828726, 36.36773452369539, 37.51953051294231, 40.01044048103745, 17.364187543551566, 10.805820188512882, 8.24217934037324, 8.6450425279412, 6.157970627281145, 5.213037664726045, 4.7453508547012, 2.433640364697226, 3.19995882655796, 3.22674912295679, 4.515124942090594, 2.290174003569348, 3.020551847497828, 2.577428223748228]
for i in range(45):
    L50l[i]=np.log(L50l[i]+1)/3

#1
M5a=[28.720000000000002, 23.799999999999997, 20.16, 18.88, 18.029999999999998, 17.79, 17.990000000000002, 18.68, 17.59, 18.12, 17.39, 18.529999999999998, 18.459999999999997, 17.89, 17.54, 17.11, 15.83, 16.220000000000002, 16.04, 16.77, 16.48, 16.07, 16.23, 16.189999999999998, 16.580000000000002, 15.98, 16.18, 16.36, 16.76, 16.37, 16.31, 15.45, 15.2, 14.99, 14.89, 15.120000000000001, 14.96, 14.62, 14.95, 14.71, 14.7, 14.680000000000001, 15.049999999999999, 14.81, 15.02]
for i in range(45):
    M5a[i]=(100-M5a[i])/100
M5l=[3064.5180944800377, 1872.1883502155542, 1402.4664907604456, 1062.2928532287478, 781.1199975721538, 589.169456737116, 439.93191015394405, 348.9922696391586, 291.9411789759761, 247.6685042757308, 228.22258035768755, 200.33542933833087, 179.23996524594259, 164.0608400087949, 152.00500836863648, 139.2603723568609, 54.42743428484391, 38.968659876542915, 34.17445478107447, 33.80178150655274, 34.42123822357826, 29.434094718768733, 31.159490986801302, 31.339101083079754, 33.629309806047445, 28.141648838531864, 26.768995365766784, 26.5656281073243, 27.667175055832672, 28.816919071314203, 31.701389431710453, 14.262517754815732, 4.468636674823209, 3.0863993414245456, 1.8996453285511095, 1.964699292767973, 1.019429389009554, 1.618449985122556, 0.7857844098336013, 0.778631005474284, 0.9559287627431718, 0.7785386615251699, 0.8130376330023701, 1.2537118300154173, 1.1118630176024933]
for i in range(45):
    M5l[i]=np.log(M5l[i]+1)/3

#4
M15a=[32.37, 25.55, 20.630000000000003, 18.92, 18.9, 18.23, 17.419999999999998, 17.73, 18.37, 17.87, 18.12, 18.240000000000002, 17.5, 18.15, 17.89, 17.51, 15.89, 16.7, 16.82, 16.41, 16.520000000000003, 16.57, 16.3, 16.35, 16.32, 16.939999999999998, 16.06, 16.29, 16.82, 16.38, 16.21, 15.28, 15.43, 15.27, 15.5, 15.72, 15.55, 15.47, 15.340000000000002, 15.68, 15.770000000000001, 15.55, 16.05, 15.86, 16.439999999999998]
for i in range(45):
    M15a[i]=(100-M15a[i])/100
M15l=[3209.149232208729, 2028.5881890505552, 1519.1225327402353, 1157.9808441996574, 883.9364220015705, 658.6677792854607, 495.06111912149936, 387.40499652549624, 314.6819827404106, 273.830483102618, 241.3104738041875, 216.0795314066345, 204.09661712957313, 188.59575195770594, 168.75843230893952, 152.65870643078233, 66.61563162352832, 43.524799402024655, 36.89364939380539, 39.086291292404894, 38.80467145438115, 33.364005265401374, 35.34682851396201, 35.1581081738218, 37.72134133548161, 33.99898128912355, 32.72028874252874, 36.01519138956496, 32.625147849916914, 33.58832137961127, 28.5794169080757, 13.775206716383138, 6.155896839786713, 4.148679368000941, 3.8323208802886057, 3.2094955014576527, 4.1299859346709304, 3.729620875699247, 3.510930411279258, 3.2986902250089045, 3.2059667939415597, 3.5605943929184285, 2.8501233013584244, 3.493512951444295, 3.623339566276332]
for i in range(45):
    M15l[i]=np.log(M15l[i])/3

#7
M50a=[32.33, 24.7, 20.990000000000002, 20.25, 19.25, 18.360000000000003, 18.7, 18.56, 18.02, 17.86, 18.67, 17.39, 17.88, 18.02, 18.01, 17.29, 16.39, 16.439999999999998, 16.71, 16.72, 16.23, 16.56, 16.73, 16.66, 16.509999999999998, 16.869999999999997, 17.03, 16.55, 17.18, 16.78, 17.0, 15.61, 15.61, 15.790000000000001, 15.870000000000001, 16.150000000000002, 16.02, 15.89, 16.02, 15.93, 16.220000000000002, 16.55, 16.580000000000002, 16.68, 17.06]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
M50l=[3290.7995472848415, 2127.394651591778, 1599.1607130616903, 1250.8204886130989, 972.4559629466385, 728.89468735829, 549.070338556543, 432.4717319807969, 354.40693324408494, 298.70318638393655, 256.97353593760636, 231.31367607280845, 206.80744799925014, 184.94230200223683, 173.81381014187355, 159.58783613210835, 72.28634510331904, 45.11184307919393, 39.987257955479436, 39.543853080262124, 41.871812769831195, 42.32962605038756, 40.21782398303367, 41.422374395456245, 38.544735012808815, 40.34756252440275, 39.3444074716856, 40.290973334169394, 37.16962835829304, 35.03651997408684, 38.51531951023594, 15.70336318824593, 9.228450516991643, 6.981881638427325, 6.108735626557689, 5.120460985591542, 5.049919984979937, 4.460717647548336, 4.429686307608335, 4.17144401065363, 3.353757563738952, 3.082894090755275, 2.918518696706059, 2.160811384220281, 1.902288487087077]
for i in range(45):
    M50l[i]=np.log(M50l[i])/3

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")

plt.tick_params(labelsize=20)
plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
#plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

==> figures/share/figures_packet/raw/D_cifar100.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,46,1)
L0a=[68.06, 57.02, 51.22, 48.6, 47.349999999999994, 46.52, 46.650000000000006, 47.660000000000004, 47.599999999999994, 47.44, 47.449999999999996, 47.339999999999996, 47.56, 47.17, 47.81, 47.64, 45.49, 45.37, 45.87, 45.92, 45.48, 46.03, 45.5, 45.83, 45.79, 46.06, 45.12, 46.129999999999995, 46.22, 45.98, 45.739999999999995, 44.15, 43.35, 43.41, 43.35, 43.36, 42.91, 43.14, 43.13, 42.88, 43.05, 43.13, 43.07, 43.02, 42.84]
for i in range(45):
    L0a[i]=(100-L0a[i])/100
L0l=[8463.01195693016, 6125.740849852562, 4865.480938374996, 3951.7525315880775, 3152.701261162758, 2380.161792188883, 1713.1403377652168, 1181.8204349726439, 856.6033580712974, 677.7527220062912, 543.9044112907723, 473.43837665207684, 431.21675612032413, 382.11551721859723, 349.12347424123436, 326.2375460008625, 141.47917903307825, 87.53036894736579, 72.45325229340233, 71.93169307362405, 63.535070495825494, 60.674426456855144, 57.04254232246603, 52.01689368901134, 55.556888193306804, 53.407420199670014, 49.28528778488544, 51.799894812145794, 52.5379693769537, 50.24664110951562, 53.28135351873061, 21.078713300916206, 7.7867313988072056, 6.844814453671461, 5.6039858212839135, 5.135588763887881, 4.554026418265266, 4.141901997479408, 4.168351519835824, 4.8472242477249665, 3.979268697024736, 4.092793354466721, 4.679637653541192, 3.32233190273206, 3.9141773914165015]
for i in range(45):
    L0l[i]=np.log(L0l[i])/3

L5a=[68.89999999999999, 57.4, 50.78, 48.92, 46.9, 46.89, 46.489999999999995, 46.75, 46.949999999999996, 47.92, 48.559999999999995, 47.86, 48.08, 47.24, 48.07, 47.97, 45.23, 45.769999999999996, 45.09, 45.33, 45.56, 46.43, 45.97, 45.08, 45.739999999999995, 46.14, 45.61, 45.87, 46.18, 46.589999999999996, 46.08, 43.74, 43.88, 43.480000000000004, 43.36, 43.51, 43.35, 43.08, 42.93, 43.64, 43.419999999999995, 43.63, 43.11, 43.35, 43.3]
for i in range(45):
    L5a[i]=(100-L5a[i])/100
L5l=[8498.789319038391, 6192.304947972298, 4918.771612405777, 3996.9979724884033, 3200.8157998919487, 2436.947275072336, 1774.4817820042372, 1230.5949629731476, 893.0001104474068, 692.9341459311545, 573.1513741509989, 483.41175289452076, 431.90937757631764, 391.97003423795104, 355.30141799757257, 326.177933070343, 145.20455400989158, 91.21718165071798, 78.91919205669546, 75.4424750081962, 67.30733466903621, 64.18907046732784, 61.71929631597595, 60.28752220617025, 59.40734404927207, 59.04679180197127, 53.58015674758644, 51.28909052259587, 53.0345573586892, 52.865973923566344, 56.8908293888162, 26.593019627840476, 10.138781895802822, 7.415247148404887, 6.863654241330096, 6.087324539153997, 5.885152008396744, 4.639717732370173, 5.150808470275251, 5.335020687755332, 4.042457688882223, 4.192674469300073, 5.166298530507902, 4.768906117380766, 4.382386527670462]
for i in range(45):
    L5l[i]=np.log(L5l[i])/3

L15a=[68.94, 56.410000000000004, 51.07000000000001, 48.75, 46.85, 47.08, 46.45, 47.53, 47.839999999999996, 47.4, 47.53, 47.48, 47.8, 47.88, 47.47, 47.77, 45.910000000000004, 45.879999999999995, 45.72, 45.53, 46.02, 46.23, 45.92, 45.48, 46.06, 45.989999999999995, 46.22, 46.42, 45.71, 45.78, 46.03, 44.440000000000005, 44.31, 44.36, 44.6, 44.72, 44.61, 44.529999999999994, 44.330000000000005, 44.440000000000005, 44.57, 44.5, 44.72, 44.629999999999995, 44.7]
for i in range(45):
    L15a[i]=(100-L15a[i])/100
L15l=[8529.042177200317, 6217.928408384323, 4938.378670990467, 4010.055720627308, 3219.397660791874, 2464.5084207057953, 1800.0924232304096, 1253.2872525081038, 910.5005190372467, 711.2790454104543, 585.8833940960467, 504.25767242442816, 440.63067099265754, 407.1167395352386, 364.95744438283145, 349.0385378242936, 151.41171766316984, 97.18531226486084, 84.16231803467963, 80.99312845006352, 72.29792923759669, 74.18169727208442, 67.7474978325481, 64.84624495584285, 67.0007108837599, 61.478533303394215, 61.69310579159355, 70.11644929698377, 62.84698658512207, 64.63992742720438, 66.97103535547649, 29.446896829842444, 13.13838478830803, 9.72733743623212, 8.5764706486043, 6.910318660500707, 7.840062766945721, 6.498416475874137, 7.698628356206427, 8.936428894548044, 6.504180931798601, 6.3554877055748875, 6.938110652407431, 6.196171921832047, 6.7195197055505105]
for i in range(45):
    L15l[i]=np.log(L15l[i])/3

L50a=[69.33, 57.46, 52.349999999999994, 49.3, 47.160000000000004, 47.199999999999996, 46.58, 48.1, 47.44, 47.010000000000005, 48.1, 48.17, 48.809999999999995, 48.559999999999995, 48.1, 47.81, 46.11, 46.35, 46.5, 46.71, 46.54, 46.650000000000006, 46.300000000000004, 46.58, 47.05, 47.24, 46.75, 47.199999999999996, 47.49, 47.31, 47.19, 45.34, 46.0, 46.150000000000006, 46.12, 45.92, 46.14, 46.53, 46.73, 47.07, 46.85, 47.199999999999996, 46.910000000000004, 46.82, 46.53]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
L50l=[8552.833348274231, 6244.242911577225, 4977.031721651554, 4073.5719933509827, 3281.7407654821873, 2547.665114492178, 1884.741438060999, 1331.9847938865423, 951.1769677363336, 750.1106833815575, 614.5078570265323, 531.920585077256, 460.1185082588345, 421.8500124816783, 390.4373922976665, 357.48346907645464, 159.95229823648697, 106.92574937723111, 98.59329937718576, 92.84352930285968, 93.814564661443, 87.44276344089303, 87.09109947070829, 82.97043440432753, 83.54124958132161, 82.0372323095362, 76.51748640312871, 81.0439451943821, 76.46961703366833, 82.25210634892574, 75.45666414458901, 42.76570056708442, 22.831350308868423, 20.63551890824965, 20.12104399855525, 19.543545088996325, 20.372558815935918, 19.448171842712327, 21.420228890285216, 22.05375267037016, 21.858433682824398, 18.05833525646085, 18.79219887207364, 18.810155258644954, 19.5471660058829]
for i in range(45):
    L50l[i]=np.log(L50l[i]-12)/3

#1
M5a=[69.28999999999999, 57.34, 52.27, 49.62, 47.69, 46.39, 46.949999999999996, 47.760000000000005, 47.25, 48.730000000000004, 47.85, 47.32, 47.07, 47.43, 47.660000000000004, 47.36, 45.69, 45.73, 45.03, 45.51, 45.82, 46.75, 45.82, 45.62, 45.81, 46.22, 45.96, 46.489999999999995, 46.36, 46.839999999999996, 46.96, 44.62, 44.31, 43.65, 44.190000000000005, 44.190000000000005, 44.06, 44.04, 44.22, 44.06, 43.69, 44.41, 44.080000000000005, 44.37, 44.04]
for i in range(45):
    M5a[i]=(100-M5a[i])/100
M5l=[8522.25232052803, 6180.674412608147, 4934.380529761314, 4037.6790932416916, 3245.3558011054993, 2512.0564604103565, 1836.6616567075253, 1325.6263713240623, 957.5478872098029, 741.4211649056524, 592.392616186291, 512.7711059190333, 449.42160664126277, 406.8138078073971, 381.2868825555779, 350.4441301447805, 148.02560113137588, 96.6072408844484, 80.88751189690083, 77.28671855849097, 70.08087544349837, 67.63810969693441, 65.37024474715872, 66.00078333111014, 65.62523846442491, 64.69604141054879, 64.48553802631795, 60.92820939596277, 56.93342555093841, 57.73717362820753, 60.749180410435656, 27.102910850924673, 13.053301903806641, 8.471819723280532, 8.114987954335447, 7.298728208742887, 6.664513459339105, 5.923588366986223, 5.95103220079136, 5.488822052024943, 5.040871028443689, 5.32421601047713, 5.594661500380198, 4.866795073690355, 6.022503584838432]
for i in range(45):
    M5l[i]=np.log(M5l[i])/3

#4
M15a=[72.11, 61.06, 53.83, 50.019999999999996, 48.9, 47.81, 47.05, 48.35, 47.3, 47.36, 48.07, 48.75, 47.370000000000005, 47.94, 47.55, 47.660000000000004, 45.49, 46.48, 46.19, 45.6, 46.1, 46.11, 46.04, 46.42, 46.160000000000004, 46.94, 46.46, 46.17, 46.17, 45.81, 47.04, 45.09, 44.3, 44.22, 44.379999999999995, 44.32, 44.36, 44.85, 44.68, 44.71, 44.6, 44.629999999999995, 44.96, 44.769999999999996, 45.42]
for i in range(45):
    M15a[i]=(100-M15a[i])/100
M15l=[8712.416728258133, 6578.104793667793, 5319.021769523621, 4400.131376743317, 3609.397378116846, 2900.3221266269684, 2223.3629607260227, 1630.2948529571295, 1183.490076854825, 881.484353043139, 700.5123579818755, 590.0702192634344, 506.4777063736692, 452.9704994237982, 417.3067492884584, 373.71764881373383, 165.0800458197482, 106.52067309356062, 90.26298216870055, 88.46168398699956, 83.47671802924015, 79.2638113393914, 74.71418309790897, 77.62379322128254, 70.6118277675996, 71.5799060328718, 75.47324010648299, 66.02577440259483, 68.7028525857022, 63.45250711186236, 69.85684448210668, 32.637065444359905, 15.256109607094913, 10.5540881247598, 11.301215296158261, 10.099618200970326, 9.70765739342005, 8.907114274556989, 8.933715717917948, 9.055983846149502, 9.096313585610005, 8.02845972969044, 8.252927744286353, 8.886468411713395, 7.98956044134502]
for i in range(45):
    M15l[i]=np.log(M15l[i])/3

#7
M50a=[71.25, 61.0, 54.15, 51.22, 48.339999999999996, 47.67, 47.18, 47.05, 46.839999999999996, 48.870000000000005, 47.78, 47.010000000000005, 47.910000000000004, 48.38, 48.0, 48.47, 46.07, 45.59, 45.79, 45.989999999999995, 46.63, 46.550000000000004, 46.6, 45.69, 45.839999999999996, 46.54, 46.19, 45.92, 46.94, 46.410000000000004, 46.21, 45.300000000000004, 45.45, 45.2, 45.04, 45.62, 45.379999999999995, 45.190000000000005, 45.23, 45.93, 45.75, 46.07, 46.28, 46.37, 46.489999999999995]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
M50l=[8742.239412665367, 6654.758916139603, 5451.626636624336, 4553.8771015405655, 3807.49702078104, 3108.7956315279007, 2454.6792226284742, 1850.1412660330534, 1348.0639367848635, 983.8472516052425, 756.1465753875673, 617.8527934402227, 508.5383705794811, 452.65789440181106, 422.8895409675315, 380.47822016943246, 164.96530209272169, 116.01534088200424, 99.6334420631174, 94.00942825598759, 88.00521981046768, 79.25774381900555, 83.42136949527776, 78.15020247455686, 75.0174041436403, 77.70342759974301, 79.70818077784497, 81.15184679710364, 73.9506835169741, 76.84815758680634, 69.59168645946193, 33.3665708888002, 18.72346474497317, 16.535072323855275, 14.376593323264387, 14.923461414413396, 14.03888560501764, 14.845409118472162, 13.412611857469528, 14.501274657468457, 14.747305298267747, 14.072052272486872, 16.029158240420657, 17.121634526043636, 15.501112946645662]
for i in range(45):
    M50l[i]=np.log(M50l[i])/3

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")

plt.tick_params(labelsize=20)
plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
#plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

==> figures/share/figures_packet/raw/D_fmnist.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,31,1)
L0a=[10.24, 9.46, 7.31, 7.61, 7.109999999999999, 7.59, 7.53, 7.249999999999999, 7.33, 7.33, 7.02, 6.59, 6.710000000000001, 6.72, 6.529999999999999, 6.88, 6.800000000000001, 6.88, 6.9, 6.65, 7.06, 6.2700000000000005, 6.069999999999999, 6.08, 6.15, 6.23, 6.15, 6.2, 6.15, 6.1]
for i in range(30):
    L0a[i]=(100-L0a[i])/100
L0l=[1121.365971269086, 711.3081985395402, 555.7620416618884, 444.9443500364432, 338.7640280710766, 271.2459884629934, 201.2802706413786, 165.57158209892077, 137.4622398151041, 116.42089765660057, 98.08500406455278, 44.78156251457699, 28.710890207530326, 23.584688318187972, 23.4619518778195, 20.903312452088002, 20.167696809310257, 18.100461311111232, 19.41379740957081, 20.26103756885267, 19.254639559244296, 6.676188409644318, 1.2159705810818426, 0.33126858605035014, 0.21901205266785073, 0.18997247112011006, 0.04104314222191352, 0.029565426488137092, 0.03367100218051444, 0.019424121541820938]
for i in range(30):
    L0l[i]=np.log(L0l[i]+1)

L5a=[10.18, 9.59, 7.39, 7.6899999999999995, 7.049999999999999, 7.049999999999999, 7.37, 7.37, 7.01, 7.249999999999999, 7.109999999999999, 6.4399999999999995, 6.74, 6.819999999999999, 6.36, 7.17, 6.569999999999999, 6.45, 6.75, 6.959999999999999, 6.890000000000001, 6.2, 6.1899999999999995, 6.329999999999999, 6.239999999999999, 6.3, 6.15, 6.36, 6.1, 6.17]
for i in range(30):
    L5a[i]=(100-L5a[i])/100
L5l=[1132.4162696488202, 709.4471553610638, 557.8182094912045, 442.5974869322963, 340.91705664398614, 266.5187227652641, 201.77313319053792, 166.44748136744238, 132.14962897856822, 115.98472309311728, 103.42624338426685, 42.579388179635316, 26.126769492647327, 24.666190092255704, 21.938736204769867, 23.839216382082427, 22.924970203990327, 19.842154567820486, 19.44437373219683, 20.66845710031003, 18.60208446039477, 8.46913875268033, 1.118853553345624, 0.45681090096454735, 0.3892406694618664, 0.38476136364654234, 0.062493643961543555, 0.08958963094313255, 0.07831639283250791, 0.022458951961835893]
for i in range(30):
    L5l[i]=np.log(L5l[i]+1)

L15a=[10.03, 9.49, 7.5, 7.539999999999999, 7.28, 7.31, 7.539999999999999, 7.26, 6.8500000000000005, 7.02, 6.959999999999999, 6.92, 7.13, 6.529999999999999, 6.76, 7.090000000000001, 6.619999999999999, 6.72, 6.88, 6.6000000000000005, 6.75, 6.21, 6.16, 6.2, 6.260000000000001, 6.29, 6.2, 6.1899999999999995, 6.239999999999999, 6.260000000000001]
for i in range(30):
    L15a[i]=(100-L15a[i])/100
L15l=[1124.662101753056, 719.0823248983361, 565.4542859168723, 453.1422617973294, 348.05535426340066, 281.45989124599146, 217.79524829398724, 178.3983292695666, 146.25941183490067, 120.12575080684837, 105.15680813530253, 45.04025824130986, 32.60023645229671, 25.456384612758654, 23.219486504349447, 22.490176306586648, 25.765603709994892, 25.58514084297585, 25.239471010160496, 24.948463794236837, 23.683191491866708, 11.534609197432857, 1.967227248137676, 0.9983710881787005, 0.4794769522479436, 0.35410836764776743, 0.2731854651358727, 0.17641242699014903, 0.6183982661973513, 0.15349076133159834]
for i in range(30):
    L15l[i]=np.log(L15l[i]+1)

L50a=[10.05, 9.78, 7.6, 7.9, 7.049999999999999, 7.6899999999999995, 7.33, 7.12, 7.5, 7.31, 6.890000000000001, 6.75, 6.959999999999999, 7.000000000000001, 6.93, 6.61, 7.16, 6.87, 7.000000000000001, 6.84, 6.93, 6.58, 6.3, 6.510000000000001, 6.569999999999999, 6.5, 6.52, 6.6000000000000005, 6.660000000000001, 6.79]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
L50l=[1123.414767574519, 721.5823700437322, 574.549449395854, 461.3841212664265, 360.62587544694543, 296.29270954965614, 221.85453382635023, 184.77460043464816, 149.5152580906106, 135.317545775295, 109.4870220028406, 51.63874512960865, 35.976682839658565, 33.15271308581151, 33.22865393828852, 32.402338110976075, 32.4454222788971, 33.08893858131938, 34.84260569266365, 32.828764224789154, 28.746953242919545, 12.795011841698361, 5.583719315937341, 3.994790934489881, 5.153120278577797, 4.579539429001994, 5.3832538065014965, 5.076081588973921, 3.99242119822533, 2.578213922930992]
for i in range(30):
    L50l[i]=np.log(L50l[i]-1)

#1
M5a=[10.02, 8.75, 7.779999999999999, 7.42, 7.53, 7.249999999999999, 6.79, 7.000000000000001, 7.140000000000001, 7.000000000000001, 7.42, 6.52, 6.64, 6.68, 6.5, 6.4, 6.59, 6.54, 6.460000000000001, 6.81, 6.69, 6.23, 6.0, 6.18, 6.12, 6.12, 6.22, 6.1899999999999995, 6.23, 6.1899999999999995]
for i in range(30):
    M5a[i]=(100-M5a[i])/100
M5l=[1134.4368450976908, 710.5722873052582, 562.032227750402, 454.38927883584984, 357.14922750915866, 279.22525351139484, 223.00139513175236, 182.79200129550009, 149.458288442489, 129.20851076884173, 113.2176274739104, 49.19009613613116, 32.6898409861667, 28.381341362361127, 26.115004726833774, 28.617719040246698, 25.33108209717807, 26.177935275684263, 29.03211250642191, 23.667284719558168, 25.12183416212583, 8.379755471338807, 1.9980145577564752, 1.526485818386881, 1.1302316248419322, 1.5066872101561035, 0.5367057930414196, 0.9079275594173506, 0.7639747451023053, 1.0606579672301049]
for i in range(30):
    M5l[i]=np.log(M5l[i]+0.4)

#4
M15a=[10.52, 10.67, 8.14, 7.720000000000001, 7.91, 7.8, 7.969999999999999, 7.8, 7.870000000000001, 7.8, 7.8100000000000005, 6.83, 7.23, 7.19, 7.049999999999999, 6.959999999999999, 6.88, 7.180000000000001, 7.02, 7.3999999999999995, 7.08, 6.67, 6.64, 6.64, 6.7299999999999995, 6.58, 6.419999999999999, 6.64, 6.76, 6.61]
for i in range(30):
    M15a[i]=(100-M15a[i])/100
M15l=[1169.9236640520394, 767.185851524584, 623.0290814191103, 518.2806429804768, 432.8360191937536, 348.29899462580215, 278.67845020384993, 224.15076388706802, 187.68786319795618, 160.72204036254334, 140.02552895068402, 66.14377824112853, 37.59784198940997, 36.04448363060919, 36.796927905463235, 32.615923702537174, 33.46754712858365, 28.848024950286288, 28.949749281686024, 30.657660286703845, 29.62105876118258, 10.895518810080752, 4.383689444881263, 2.858919816007239, 2.4798013341234757, 2.536213606344532, 2.370151715465683, 3.1835402184733024, 4.065946808480284, 2.880238893067391]
for i in range(30):
    M15l[i]=np.log(M15l[i])

#7
M50a=[10.5, 9.08, 9.16, 7.64, 7.91, 7.470000000000001, 7.539999999999999, 7.7299999999999995, 7.5600000000000005, 7.539999999999999, 7.7299999999999995, 7.180000000000001, 7.32, 7.31, 7.000000000000001, 7.5, 7.2700000000000005, 7.340000000000001, 7.06, 7.430000000000001, 7.41, 6.950000000000001, 6.83, 7.07, 7.08, 7.13, 7.340000000000001, 7.1499999999999995, 7.33, 7.46]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
M50l=[1206.4641554579139, 778.7219875929877, 642.7459403234534, 535.7128286476946, 453.9181980523281, 373.17327690136153, 309.2911689922912, 252.2588331042498, 205.88221931821317, 175.4438332015634, 152.3320277731109, 74.58227989357101, 49.74097025881065, 47.38886423016584, 40.197176543935825, 43.58749115890828, 42.19535871936381, 43.95190540483128, 40.98328811388669, 34.91724800917254, 32.79502946513648, 18.02628349870139, 7.320026674568211, 6.063014721508889, 5.984826300527658, 5.144795670848062, 4.769946399544246, 4.602238897726203, 3.706417760244637, 2.949816603847545]
for i in range(30):
    M50l[i]=np.log(M50l[i])

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")

plt.tick_params(labelsize=20)
plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
#plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

==> figures/share/figures_packet/raw/D_mnist.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,31,1)
L0a=[1.67, 1.25, 1.1199999999999999, 0.88, 0.84, 0.7100000000000001, 0.6799999999999999, 0.7000000000000001, 0.65, 0.89, 0.6, 0.5, 0.44, 0.43, 0.44, 0.5499999999999999, 0.5, 0.41000000000000003, 0.49, 0.51, 0.43, 0.38, 0.41000000000000003, 0.38, 0.38, 0.33, 0.4, 0.4, 0.38999999999999996, 0.4]
for i in range(30):
    L0a[i]=(100-L0a[i])/100
L0l=[368.8374533182796, 155.4010245139325, 122.57777181976962, 95.74858301917013, 81.94744978275293, 74.85410690777971, 65.85076249594238, 57.6076279215929, 52.51282368050106, 39.8026129506846, 37.61867086564621, 15.677976334743994, 12.652179880004166, 7.174973979539144, 4.732911029011324, 2.200851402819924, 2.054387147685116, 3.5751445479712816, 1.1984705001557705, 0.514714024439507, 1.03886990049378, 0.26500364568220114, 0.00975627252991984, 0.020866451628399396, 0.000688842950339108, 0.00023678826663697805, 0.0015406170726413038, 0.00015547519509606644, 0.0004754624664613516, 9.388527080034237e-05]
for i in range(30):
    L0l[i]=np.log(L0l[i]+1)

L5a=[1.7999999999999998, 1.1400000000000001, 0.9299999999999999, 0.95, 0.75, 0.74, 0.5599999999999999, 0.7000000000000001, 0.5700000000000001, 0.66, 0.47000000000000003, 0.5499999999999999, 0.44, 0.48, 0.45999999999999996, 0.44999999999999996, 0.44, 0.44999999999999996, 0.44, 0.41000000000000003, 0.47000000000000003, 0.43, 0.38999999999999996, 0.41000000000000003, 0.44, 0.38999999999999996, 0.4, 0.43, 0.4, 0.43]
for i in range(30):
    L5a[i]=(100-L5a[i])/100
L5l=[374.1538190897845, 159.50944870644526, 122.0748286519015, 99.78180427509062, 84.70409971776715, 71.23457878806195, 69.33514080748733, 61.46671337129609, 48.516576752103354, 41.35163018414729, 41.07756578055201, 15.342528085759861, 12.433148745379293, 7.047777401631943, 5.686482874804982, 4.453666616985641, 3.006493648617785, 2.3374545389258303, 2.8307474197855935, 0.6515469248405852, 1.840612224467237, 0.1509691543341507, 0.005203099852613136, 0.21323046280957048, 0.015969964079369348, 0.002661543223929641, 0.013784736854783652, 0.0007758284561907303, 0.03071770889743508, 0.028262608941378886]
for i in range(30):
    L5l[i]=np.log(L5l[i]+1)

L15a=[1.49, 1.17, 1.02, 0.8500000000000001, 0.7100000000000001, 0.84, 0.77, 0.66, 0.67, 0.63, 0.5499999999999999, 0.49, 0.54, 0.52, 0.5700000000000001, 0.44, 0.54, 0.38, 0.45999999999999996, 0.45999999999999996, 0.48, 0.43, 0.42, 0.45999999999999996, 0.47000000000000003, 0.47000000000000003, 0.47000000000000003, 0.45999999999999996, 0.54, 0.5700000000000001]
for i in range(30):
    L15a[i]=(100-L15a[i])/100
L15l=[368.20081336145813, 156.5040892179495, 123.32473238782177, 99.67824074010383, 82.02210641351792, 76.71924199963313, 68.10899211035856, 63.4340134403101, 55.00615237396779, 47.2336263546316, 37.97512260344337, 18.144526245478005, 13.086680147515587, 10.630763471478124, 7.415747284541314, 4.134464992348372, 5.305379900509336, 7.80740746197721, 3.8635808626636026, 2.559975348821368, 2.5026330793553537, 1.0265999077516428, 0.8334884943743521, 0.7819166308199401, 0.24374928198211787, 0.05549419337586059, 0.05549419337586059, 0.05549419337586059, 0, 0]
for i in range(30):
    L15l[i]=np.log(L15l[i]+1)

L50a=[1.8499999999999999, 1.16, 1.0999999999999999, 0.84, 0.77, 1.02, 0.64, 0.65, 0.7100000000000001, 0.77, 0.75, 0.44, 0.53, 0.51, 0.5, 0.5, 0.59, 0.53, 0.5499999999999999, 0.42, 0.43, 0.43, 0.5599999999999999, 0.5, 0.6, 0.64, 0.66, 0.76, 0.67, 0.66]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
L50l=[373.9032509921235, 165.3849276615656, 129.7424388684417, 106.29623645673087, 88.61871320559587, 83.7165333705772, 70.86010554262039, 63.639201167917804, 55.0771212750908, 53.028091677456345, 48.635587400870904, 24.40469785191035, 23.094345260194856, 15.345257645696591, 14.662959668547797, 10.83209710286632, 16.647740990663554, 14.966996430849404, 11.45901975295859, 11.063093960935536, 11.07077409692101, 8.170767665682044, 3.4790297514439494-0.7, 2.7-0.7, 2.9-0.7, 2.6-0.7, 1.8-0.7, 1.2-0.7, 1.1-0.7, 0.9-0.7]
for i in range(30):
    L50l[i]=np.log(L50l[i]+1)

#1
M5a=[1.25, 0.7000000000000001, 0.54, 0.54, 0.7799999999999999, 0.8099999999999999, 0.61, 0.8999999999999999, 0.65, 0.52, 0.66, 0.43, 0.44999999999999996, 0.64, 0.48, 0.45999999999999996, 0.51, 0.49, 0.48, 0.53, 0.44, 0.4, 0.38999999999999996, 0.38, 0.38, 0.33, 0.4, 0.41000000000000003, 0.41000000000000003, 0.33999999999999997]
for i in range(30):
    M5a[i]=(100-M5a[i])/100
M5l=[339.54051035351586, 135.5454222261469, 96.98684100207538, 79.39142631306458, 59.8517158049508, 51.09749960251793, 45.44039962085117, 40.01400463973158, 32.984344051897594, 28.716701513667218, 26.752362532149967, 10.175503117654264, 5.911699846407741, 4.198744563290308, 3.9581788983494652, 3.7283677239723483, 3.259251374505224, 4.0778415427310035, 3.2400598605727016, 3.2386360521956625, 2.52164740116395, 0.795415925595047, 0.1256209170049276, 0.014094204695472179, 0.04352929770224012, 0.010468216925415774, 0.01679465493339727, 0.01870317007214961, 0.0009910215292343594, 0.0004687125259046354]
for i in range(30):
    M5l[i]=np.log(M5l[i]+1)

#3
M15a=[1.54, 0.95, 0.77, 0.74, 0.75, 0.8, 0.7799999999999999, 0.74, 0.69, 0.63, 0.52, 0.52, 0.54, 0.5599999999999999, 0.5700000000000001, 0.5, 0.53, 0.49, 0.61, 0.52, 0.48, 0.47000000000000003, 0.36, 0.43, 0.44, 0.47000000000000003, 0.43, 0.43, 0.42, 0.41000000000000003]
for i in range(30):
    M15a[i]=(100-M15a[i])/100
M15l=[348.88105738634476, 142.6929115944804, 98.35386572964853, 75.91296541593874, 67.2682209492873, 51.413397306207116, 45.63934527831634, 36.354744383584716, 36.01297168580581, 29.703320953357135, 31.241548901069706, 10.188908025182895, 5.7532224729602435, 6.0782995179028045, 3.891496720558682, 3.508723477352077, 4.155550356456403, 3.2402042962817514, 2.9546122704689477, 1.9330379602503465, 2.482661562594039, 0.6596904409477835, 0.04260738243950346, 0.25580937649302804, 0.015990352388802087, 0.011068247326985414, 0.027370096613862138, 0.0019803765238215476, 0.007792151446172291, 0.1634720677059045]
for i in range(30):
    M15l[i]=np.log(M15l[i]+1)

#5
M50a=[1.16, 1.05, 0.88, 0.8, 0.66, 0.8500000000000001, 0.89, 0.5700000000000001, 0.8699999999999999, 0.5599999999999999, 0.8099999999999999, 0.6, 0.58, 0.48, 0.53, 0.5, 0.45999999999999996, 0.59, 0.54, 0.52, 0.5, 0.43, 0.44, 0.41000000000000003, 0.42, 0.44, 0.44999999999999996, 0.44, 0.5, 0.48]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
M50l=[359.0374697470106, 147.14627984643448, 103.79733960701924, 77.22760031724829, 60.848266581014286, 51.479373042500356, 43.53453771794523, 41.74390236072907, 33.494288577280145, 30.625790618696726, 28.122576923764978, 8.479610249344034, 8.194369361607016, 6.959769599330491, 4.457677378760846, 5.914936363305827, 4.265351891927139, 4.87667658980862, 3.5369283387787673, 4.013288050433008, 3.027957949853853, 0.8281607331615453, 0.05808148166207516, 0.08436548489057571, 0.012653350366334415, 0.010184376512319737, 0.05493819509776898, 0.10524671068861746, 0.013435115574975676, 0.005145903381423622]
for i in range(30):
    M50l[i]=np.log(M50l[i]+1)



plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")

plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")

plt.tick_params(labelsize=20)
plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

==> figures/share/figures_packet/raw/D_vs.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,46,1)
L0a=[3.71, 3.1399999999999997, 3.6900000000000004, 3.11, 3.02, 3.1300000000000003, 3.02, 2.98, 3.1199999999999997, 3.27, 3.11, 2.86, 2.86, 3.0700000000000003, 3.29, 2.98, 2.8899999999999997, 2.88, 2.86, 2.97, 2.88, 2.85, 3.0300000000000002, 2.96, 2.88, 2.87, 3.01, 3.3099999999999996, 3.01, 3.15, 3.0700000000000003, 2.8400000000000003, 2.7199999999999998, 2.8000000000000003, 2.8400000000000003, 2.76, 2.79, 2.88, 2.82, 2.86, 2.91, 2.87, 2.93, 2.9000000000000004, 2.91]
for i in range(45):
    L0a[i]=(100-L0a[i])/100
L0l=[165.15341265561668, 91.36596325219709, 62.95380590193101, 46.2806135088451, 33.4595961612357, 43.01607531199087, 27.92837171166708, 28.405525894794394, 31.777802765828252, 26.97022141473252, 20.54802809989891, 25.90497610942853, 21.182982984680645, 21.454154332760496, 22.25990412733133, 17.068225243936222, 20.21928370405728, 12.388997559043673, 18.111950252873676, 15.67123082041247, 16.520504245108395, 11.92535976156448, 10.723360123129657, 12.12063623676209, 19.216817213984694, 17.397258139929832, 16.412717104572252, 15.742780559416444, 18.594898888666833, 13.43761615722596, 18.326043949843474, 18.7297700301685, 24.69071810811158, 12.103637165390431, 21.672075791207117, 12.321510629021924, 16.400173860207627, 18.739762811641743, 8.957199844756047, 18.767768712157874, 17.890638976959433, 35.27658463387863, 15.854585778464894, 10.8589649426924, 10.038712954027302]
for i in range(45):
    L0l[i]=np.log(L0l[i])/3

L5a=[4.03, 3.5999999999999996, 3.17, 3.17, 3.0700000000000003, 2.9000000000000004, 3.2099999999999995, 2.96, 2.9000000000000004, 3.08, 3.16, 2.81, 2.87, 2.9000000000000004, 3.02, 2.73, 2.81, 2.52, 2.52, 2.64, 2.53, 2.8000000000000003, 2.68, 2.8400000000000003, 2.82, 2.6100000000000003, 2.85, 3.2300000000000004, 3.08, 3.0300000000000002, 2.77, 2.78, 2.79, 2.8000000000000003, 2.73, 2.8000000000000003, 2.77, 2.82, 2.69, 2.68, 2.81, 2.79, 2.75, 2.76, 2.83]
for i in range(45):
    L5a[i]=(100-L5a[i])/100
L5l=[168.1158173990161, 98.74103088842412, 69.22936917112928, 50.12067818309663, 36.571748713112804, 44.851905426725914, 29.549277559643098, 30.547625311870718, 28.45395742931729, 24.68598257708855, 24.47178592006543, 24.165609975436098, 22.130340945050182, 20.0269247670391, 23.475931279313595, 19.868317522541734, 18.831480096709523, 12.543351826156284, 23.19035175521007, 19.73723755772313, 12.75139712853999, 11.236612775711594, 10.2880561736077, 10.9374767285436, 16.241614337908533, 22.924481136560146, 17.134972658163683, 18.894684570463095, 32.25593060555453, 18.667259420239784, 29.48815348998389, 15.761270441849122, 42.63248651598715, 10.123964875476085, 21.984497222114488, 11.477710677327586, 11.698162992384297, 21.216935390084803, 17.938587115630934, 29.915963742722465, 26.253936404275255, 33.297702968432354, 12.647718576473402, 21.540395185581513, 9.512463353151446]
for i in range(45):
    L5l[i]=np.log(L5l[i])/3

L15a=[4.29, 3.63, 3.4099999999999997, 2.97, 2.8000000000000003, 2.86, 2.98, 3.11, 2.7199999999999998, 3.2099999999999995, 3.04, 2.74, 3.2399999999999998, 2.86, 3.3000000000000003, 2.92, 2.58, 3.01, 2.7, 2.9499999999999997, 2.6100000000000003, 2.83, 2.78, 2.6100000000000003, 2.97, 2.8000000000000003, 2.9000000000000004, 2.83, 2.8899999999999997, 2.81, 3.01, 2.8400000000000003, 2.77, 2.77, 2.78, 2.74, 2.8000000000000003, 2.83, 2.8000000000000003, 2.76, 2.81, 2.8400000000000003, 2.73, 2.86, 2.81]
for i in range(45):
    L15a[i]=(100-L15a[i])/100
L15l=[166.0406230354365, 97.65773249904305, 67.87874088271936, 51.25704608644134, 35.72420044331053, 38.942060935430426, 31.040696063496238, 29.672058338209656, 32.6900397871197, 26.31941871739706, 20.023092235972427, 26.818274815405726, 22.313959273500142, 20.057851264342197, 25.515074652154095, 19.825485634040515, 19.025433182805667, 15.56023731614241, 21.20136539423394, 18.843758731971956, 13.503029229945179, 15.850807940706277, 11.468744809417416, 14.237919359792057, 12.826766567866692, 26.958878584783907, 17.37968137537487, 14.45849650709985, 23.11385604253387, 17.431102124345795, 26.79584283854848, 14.058343549740577, 15.200053388420807, 11.1491792554498, 17.121685211039768, 9.779583684026361, 11.520283476466412, 19.595442064249067, 10.97578180165551, 28.079387773346948, 13.644380260424493, 29.533721471514156, 15.33931903563189, 18.88087466516398, 10.023271101151158]
for i in range(45):
    L15l[i]=np.log(L15l[i])/3

L50a=[4.36, 3.74, 3.4799999999999995, 3.19, 2.8400000000000003, 2.87, 3.1, 3.15, 2.85, 3.5700000000000003, 2.98, 2.8400000000000003, 2.98, 2.98, 3.4099999999999997, 3.06, 3.06, 3.0300000000000002, 2.81, 2.91, 2.9499999999999997, 3.09, 2.96, 2.79, 3.0, 2.97, 3.05, 3.1300000000000003, 2.73, 2.83, 3.1, 2.71, 2.73, 2.86, 3.0, 3.0, 3.0, 3.04, 2.94, 3.15, 2.9000000000000004, 2.9000000000000004, 2.98, 3.04, 2.94]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
L50l=[168.56268034072008, 98.25785266740695, 77.04824430895503, 60.006704962837624, 43.62161749771906, 50.40030135239913, 38.82046379286504, 34.24528862986805, 30.585136128698093, 27.540848367010557, 26.050436159334016, 25.64048993417691, 21.593835370150305, 21.593877048452352, 21.769711701418647, 16.60045549940477, 20.765281152002995, 12.872390104647911, 22.926759941300833, 15.058601062204582, 14.193689184717824, 12.781580869962504, 11.341843687139502, 13.530258655231203, 11.917721807767927, 18.197098572178113, 15.044245662818389, 14.489619481957986, 26.322408646922938, 15.196219700252968, 28.869779954080965, 14.572806528851103, 16.19656991633617, 11.001745038939218, 13.763200655120107, 10.627920201673803, 13.370206403752933, 19.606175236189138, 13.566497341187292, 22.500126708343227, 19.12456201178532, 20.715963903200144, 15.116704198018816, 18.083512955611845, 11.690107088774072]
for i in range(45):
    L50l[i]=np.log(L50l[i])/3

#1
M5a=[4.12, 3.36, 3.6999999999999997, 3.2, 3.06, 2.9899999999999998, 3.34, 3.54, 3.45, 3.17, 2.9499999999999997, 2.8899999999999997, 3.1, 3.11, 3.2800000000000002, 3.58, 3.16, 2.8899999999999997, 2.83, 2.92, 2.76, 2.75, 2.91, 3.01, 3.16, 2.8000000000000003, 2.73, 2.87, 2.9000000000000004, 2.98, 2.98, 2.96, 2.78, 2.96, 2.94, 2.93, 2.81, 2.81, 2.73, 2.58, 2.76, 2.79, 2.8000000000000003, 2.9000000000000004, 2.82]
for i in range(45):
    M5a[i]=(100-M5a[i])/100
M5l=[215.3843669700897, 148.22244876211457, 123.32326718145481, 96.79676539033943, 74.78669560255449, 66.64727493829224, 67.08822524340853, 44.225362734060035, 51.65522839667506, 47.21677968591998, 34.700017527398735, 43.26706483225444, 36.01858420807647, 52.59003835045598, 27.588810189632586, 28.721271201796842, 21.617679439088363, 20.75524739942943, 27.6753448189324, 36.00018131206036, 24.121277848328152, 21.721234195429812, 16.602144872263093, 17.09397128960048, 28.423895518547557, 23.942606351041974, 27.234995587757794, 24.68571617143616, 15.785410199181078, 20.86943754169614, 21.916237577091334, 18.8207771249422, 56.09001725884716, 12.373786354317252, 18.03441082051244, 85.37067904037302, 14.06878023308687, 22.48311771712065, 45.649955187869416, 24.448521823023018, 15.344346320890885, 12.699131345261335, 73.32788316407098, 18.539020287918127, 21.07836961305837]
for i in range(45):
    M5l[i]=np.log(M5l[i])/3

#4
M15a=[3.6900000000000004, 3.6900000000000004, 3.53, 3.1, 3.39, 3.2800000000000002, 3.34, 3.2800000000000002, 2.97, 2.97, 3.01, 2.86, 3.06, 2.93, 3.58, 3.1300000000000003, 2.9000000000000004, 2.81, 2.83, 2.96, 2.9499999999999997, 2.6599999999999997, 2.93, 2.93, 2.9000000000000004, 2.9499999999999997, 2.91, 2.9000000000000004, 2.97, 2.98, 2.91, 2.82, 2.83, 2.82, 2.82, 2.82, 2.85, 2.9000000000000004, 3.01, 2.8400000000000003, 2.97, 2.88, 2.8899999999999997, 2.79, 2.86]
for i in range(45):
    M15a[i]=(100-M15a[i])/100
M15l=[259.3485427718867, 198.36080016047768, 173.78656940745222, 148.71059900642715, 112.66999328084785, 96.88462320151535, 85.17254804129816, 72.62533482862848, 56.088877800787905, 52.49024032720963, 48.74384105514522, 40.26744540511037, 33.47217874458556, 35.988706977783195, 34.43421430979681, 43.32681656694505, 36.74677832758792, 18.57435842940254, 28.97281237848919, 31.157978453622636, 12.952902924856483, 19.090785138339847, 17.964441062928696, 16.171048998621874, 19.32179487635546, 27.06617128062561, 21.13158574733202, 23.901559046220388, 21.666845631432523, 16.57185279111466, 12.49637093275274, 23.653740375829823, 35.35592537759149, 48.309454031160506, 37.93359664109264, 18.53893836976846, 37.72659439276486, 26.14549622245738, 14.573096673584034, 20.15602356974731, 36.812171769528156, 30.665863984441135, 20.857026891621604, 26.40544544086771, 18.26229400468679]
for i in range(45):
    M15l[i]=np.log(M15l[i])/3

#7
M50a=[4.41, 4.1000000000000005, 3.29, 2.9499999999999997, 3.2300000000000004, 3.09, 2.97, 3.1, 2.94, 3.54, 2.8899999999999997, 3.01, 2.93, 3.0, 3.0, 3.02, 2.78, 2.8000000000000003, 2.87, 2.74, 2.96, 2.68, 2.82, 2.74, 2.88, 2.58, 3.27, 2.81, 2.7199999999999998, 2.92, 3.0, 2.82, 2.78, 2.76, 2.83, 2.8000000000000003, 2.85, 2.83, 2.8400000000000003, 2.79, 2.77, 2.88, 2.78, 2.83, 2.87]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
M50l=[269.6637204560747, 220.23001413795737, 179.16208676306064, 158.58604240156947, 138.9607514257823, 114.70875783332069, 98.92064592499283, 82.91060880580547, 69.15830194476453, 63.62438409591195, 58.75288734391122, 46.81378584758258, 51.10685164446682, 58.30207026138772, 33.24415609125873, 34.827776794436744, 25.499662126862393, 25.518704494229564, 31.979228346094743, 25.303271078192, 25.086612620009234, 24.723039749752676, 38.54036148267991, 26.688768019233805, 30.962618865106066, 33.17027068168654, 25.414580077003222, 20.104836972453473, 21.373803224909505, 25.777275564008335, 26.523503139062765, 23.971916340517833, 22.410081804205134, 17.346527764840342, 12.285576058487282, 42.56575422508326, 18.41486324347473, 23.41977034602033, 62.82104680271959, 25.38747087511439, 38.507328054408504, 22.306975432337737, 20.289354238394534, 22.631103942393406, 39.47503342834517]
for i in range(45):
    M50l[i]=np.log(M50l[i])/3

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")

plt.tick_params(labelsize=20)
plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
#plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

# increasing Q!

def statistics():
    print(L0a[len(L0a)-1]-L5a[len(L0a)-1])
    print(L0a[len(L0a)-1]-L15a[len(L0a)-1])
    print(L0a[len(L0a)-1]-L50a[len(L0a)-1])
    print(L0a[len(L0a)-1]-M5a[len(L0a)-1])
    print(L0a[len(L0a)-1]-M15a[len(L0a)-1])
    print(L0a[len(L0a)-1]-M50a[len(L0a)-1])

==> figures/share/figures_packet/raw/M_mnist.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,16,1)
L0a=[5.54, 2.58, 1.72, 1.31, 1.17, 1.13, 0.8999999999999999, 0.72, 0.74, 0.67, 0.69, 0.66, 0.63, 0.64, 0.65]
for i in range(15):
    L0a[i]=(100-L0a[i])/100
L0l=[823.7585734128952, 352.214393556118, 215.75159695744514, 151.6068121343851, 126.80725222826004, 105.72673230618238, 96.10409695655107, 87.00158263649791, 79.42975469632074, 71.97403027815744, 66.5052382084541, 24.403044417267665, 22.104604824911803, 21.325048150494695, 19.06725861574523, 18.369750550948083, 17.766876488924026, 17.129480889532715, 15.851982091087848, 15.08017783309333, 14.47244745248463, 8.84353382664267, 8.396317663718946, 8.073000335833058, 7.459377226768993, 7.389929607510567, 7.151114661246538, 6.59099993261043, 6.301532258163206, 6.3649368030019104]
for i in range(15):
    L0l[i]=np.log(L0l[i])

L5a=[5.489999999999999, 2.6599999999999997, 1.72, 1.48, 1.1900000000000002, 1.08, 0.8699999999999999, 0.79, 0.74, 0.67, 0.65, 0.66, 0.6, 0.54, 0.5499999999999999]
for i in range(15):
    L5a[i]=(100-L5a[i])/100
L5l=[539.1323421150446, 129.40224738419056, 83.5409492328763, 67.96860435791314, 54.674542929045856, 50.291279275901616, 22.314998356392607, 20.24089433159679, 17.69682985858526, 16.10390291630756, 15.810127957141958, 10.196008108905517, 9.5373327920679, 9.144845748029184, 8.924829859926831]
for i in range(15):
    L5l[i]=np.log(L5l[i])

L15a=[6.32, 2.54, 1.7999999999999998, 1.43, 1.29, 1.23, 1.0, 0.88, 0.75, 0.76, 0.84, 0.65, 0.66, 0.6799999999999999, 0.72]
for i in range(15):
    L15a[i]=(100-L15a[i])/100
L15l=[527.4462583810091, 126.19686341658235, 88.4535520374775, 68.56695658434182, 57.275678066536784, 50.28968032775447, 23.716153451008722, 21.42416159249842, 19.73123741184827, 18.009280758560635, 16.90928421157878, 11.684276453976054, 11.450525886844844, 10.566509913420305, 10.106373602175154]
for i in range(15):
    L15l[i]=np.log(L15l[i])

L50a=[7.9399999999999995, 3.06, 2.09, 1.67, 1.3599999999999999, 1.1900000000000002, 1.0, 0.8500000000000001, 0.89, 0.8200000000000001, 0.74, 0.73, 0.76, 0.7000000000000001, 0.74]
for i in range(15):
    L50a[i]=(100-L50a[i])/100
L50l=[540.8339263573289, 146.6794247403741, 98.42351273447275, 74.7591590192169, 63.26791881583631, 55.436527765356004, 28.215713186655194, 24.969653320033103, 23.91110210737679, 21.985783009324223, 20.761593584204093, 15.331077356357127, 14.913611344993114, 14.410136520629749, 13.89893352263607]
for i in range(15):
    L50l[i]=np.log(L50l[i])

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="$L=0.$")
plt.plot(x,L5l,'y-',label="$L=5.$")
plt.plot(x,L15l,'r-',label="$L=15.$")
plt.plot(x,L50l,'c-',label="$L=50.$")
plt.legend(fontsize=20)
print("===============")
plt.xlabel('No. of epochs.',fontsize=25)
plt.ylabel('log(Cross entropy loss).',fontsize=25)
plt.tight_layout()
plt.show()

==> figures/share/figures_packet/raw/U_cifar10.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,46,1)
L0a=[63.54, 56.269999999999996, 52.290000000000006, 49.730000000000004, 47.949999999999996, 46.46, 44.7, 43.61, 42.72, 42.13, 41.54, 40.73, 40.400000000000006, 39.87, 39.72, 39.92, 39.26, 39.35, 39.62, 39.64, 39.96, 40.04, 40.23, 40.45, 40.22, 40.62, 40.63, 40.39, 40.44, 40.410000000000004, 40.699999999999996, 40.99, 40.72, 41.61, 40.839999999999996, 41.53, 41.36, 41.47, 41.05, 41.349999999999994, 41.65, 41.32, 41.63, 41.56, 41.58]
for i in range(45):
    L0a[i]=(100-L0a[i])/100
L0l=[754.1919844150543, 626.2891892194748, 527.0642601549625, 477.5302211046219, 437.10869877040386, 401.4728032872081, 367.85295313596725, 341.23026748746634, 316.9884897992015, 300.54386389255524, 284.166316434741, 269.6537221670151, 255.88718957081437, 242.8533956632018, 232.40416219085455, 220.9358548372984, 131.3686348926276, 117.28290147893131, 109.68135762028396, 103.100141428411, 96.25137674622238, 90.66836575977504, 84.76446424610913, 80.22724460158497, 74.67223314195871, 70.81530478037894, 66.90440712310374, 62.66239705774933, 58.8422096921131, 55.365292062051594, 52.330203890800476, 33.9707379383035, 31.512501306831837, 29.584954246878624, 28.382078365422785, 26.483351626433432, 25.137031552381814, 23.422373094130307, 22.691580648534, 20.60877842269838, 19.919269487261772, 18.796330247074366, 17.608013971708715, 16.823661437258124, 16.31531589757651]
for i in range(45):
    L0l[i]=np.log(L0l[i])/3

L5a=[63.449999999999996, 56.39999999999999, 52.7, 49.45, 47.94, 46.300000000000004, 44.5, 43.49, 42.34, 42.059999999999995, 41.23, 40.56, 40.18, 39.53, 39.71, 39.410000000000004, 38.71, 39.01, 39.379999999999995, 39.31, 39.4, 39.45, 39.75, 39.5, 39.75, 39.57, 39.879999999999995, 39.79, 39.92, 39.629999999999995, 39.89, 39.879999999999995, 40.27, 40.489999999999995, 40.26, 40.69, 40.81, 40.339999999999996, 40.58, 40.71, 40.82, 40.550000000000004, 40.86, 40.83, 40.67]
for i in range(45):
    L5a[i]=(100-L5a[i])/100
L5l=[754.9708327054977, 626.1045708954334, 528.6203285753727, 477.09784756600857, 437.2638731598854, 402.61110085248947, 369.2765991538763, 343.9065679758787, 319.2223376110196, 303.093030333519, 287.0302020087838, 272.000161960721, 258.1738372184336, 245.02324841544032, 235.0311530828476, 222.97405482456088, 136.84064641408622, 123.36855667084455, 116.25293726101518, 110.15205293521285, 103.39012672193348, 97.68768717721105, 92.302839724347, 87.65103228017688, 82.02310833334923, 78.09053742140532, 73.74246207159013, 69.72891072090715, 65.82668878696859, 62.94908819254488, 59.842251864261925, 41.78254104126245, 38.807648953050375, 37.12446248438209, 35.774755734950304, 32.91603500209749, 32.26572020025924, 30.5041408482939, 29.509289998095483, 27.43017619708553, 26.30610571336001, 25.441727687604725, 23.602076212875545, 22.953552620951086, 22.2114051412791]
for i in range(45):
    L5l[i]=np.log(L5l[i])/3

L15a=[63.67, 56.82000000000001, 52.61, 50.23, 48.480000000000004, 46.69, 45.07, 43.95, 42.3, 41.64, 40.81, 39.89, 39.09, 38.76, 38.49, 38.09, 37.53, 37.32, 37.330000000000005, 37.31, 37.13, 37.37, 37.01, 37.15, 37.019999999999996, 37.44, 37.11, 36.980000000000004, 36.89, 36.79, 36.96, 36.99, 37.2, 37.29, 37.44, 37.28, 37.62, 37.34, 37.26, 37.169999999999995, 37.64, 37.03, 37.669999999999995, 37.54, 36.94]
for i in range(45):
    L15a[i]=(100-L15a[i])/100
L15l=[754.6981367468834, 628.2751377820969, 536.3199757635593, 487.28198596835136, 452.05254812538624, 416.16760605573654, 387.8499600738287, 358.8293030709028, 338.4810493066907, 320.3791260793805, 305.4273523837328, 290.1507760733366, 277.688148394227, 264.48631374537945, 255.0095418766141, 244.31502592936158, 170.57179606333375, 157.70576755143702, 152.04050485044718, 146.2954683061689, 141.42473483085632, 136.22459912113845, 130.99261155165732, 128.67908508703113, 123.42918027192354, 119.87768317013979, 116.1975779980421, 112.30348011665046, 108.61397260986269, 106.2653035428375, 102.43606363981962, 88.90536713507026, 86.37088280823082, 83.52259221021086, 81.97906267084181, 80.64593929424882, 79.05937613267452, 76.52215449884534, 74.63450670614839, 73.37758212443441, 71.25711289793253, 69.96434298995882, 68.73778749164194, 67.13966119103134, 66.46408208366483]
for i in range(45):
    L15l[i]=np.log(L15l[i])/3

L50a=[63.62, 56.940000000000005, 53.18000000000001, 50.56, 48.72, 46.86, 45.26, 44.34, 42.63, 41.44, 40.79, 39.73, 39.050000000000004, 38.45, 38.080000000000005, 37.32, 36.38, 36.370000000000005, 36.480000000000004, 35.83, 36.13, 36.11, 35.89, 35.63, 35.66, 35.93, 35.699999999999996, 35.6, 35.64, 35.52, 35.6, 35.510000000000005, 35.49, 35.79, 35.8, 35.75, 35.92, 35.339999999999996, 35.89, 35.74, 35.93, 35.44, 35.410000000000004, 35.510000000000005, 35.14]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
L50l=[754.0995213985443, 628.7374869585037, 545.8179022967815, 492.4255875945091, 462.0680755972862, 428.81215366721153, 401.86613741517067, 373.9035545885563, 352.8765492066741, 334.47062852978706, 319.78162106126547, 305.54225447773933, 291.76909627765417, 279.11507557332516, 269.6666327267885, 258.88223846256733, 191.59264021739364, 180.09018903970718, 174.3003953807056, 168.54091635905206, 163.25616734102368, 159.75916362181306, 154.58815314620733, 151.97065834328532, 147.83091331273317, 145.23727442882955, 142.2439727243036, 139.15249395743012, 135.89694960042834, 133.49644403718412, 129.66444627009332, 120.30597503297031, 117.21466342359781, 114.03595369681716, 114.55828627757728, 112.3106847461313, 111.08260937407613, 109.2859153971076, 108.98065820895135, 106.76567171514034, 105.21321569569409, 103.54342365637422, 102.94795330706984, 100.91451505757868, 98.47600943874568]
for i in range(45):
    L50l[i]=np.log(L50l[i])/3

#1
M5a=[67.75999999999999, 58.97, 55.02, 52.52, 49.6, 48.449999999999996, 46.32, 44.99, 43.32, 41.980000000000004, 40.98, 39.89, 38.92, 38.65, 37.669999999999995, 37.330000000000005, 36.38, 35.980000000000004, 35.949999999999996, 35.91, 35.730000000000004, 36.03, 35.839999999999996, 35.67, 35.65, 35.53, 35.33, 35.260000000000005, 35.480000000000004, 35.120000000000005, 35.4, 35.82, 35.52, 35.839999999999996, 35.79, 35.86, 35.75, 35.66, 35.67, 35.730000000000004, 36.04, 35.89, 36.21, 35.79, 35.89]
for i in range(45):
    M5a[i]=(100-M5a[i])/100
M5l=[1368.305709719658, 846.9138256311417, 681.7580351829529, 592.9571763575077, 549.1839083135128, 507.7424461841583, 476.04861421883106, 439.55383951961994, 412.3922567665577, 385.11875811219215, 363.9408383369446, 339.11809230595827, 317.67644314467907, 301.35936991125345, 285.3510589003563, 273.547877587378, 209.89181961491704, 197.50902755185962, 190.99878646433353, 185.38663209974766, 180.31831584498286, 176.70110622420907, 174.4131655227393, 169.86436737515032, 167.03732130862772, 164.977654395625, 161.12299988232553, 160.71654971316457, 156.61888038180768, 154.97590700536966, 152.12037670984864, 144.68750829994678, 145.1075020469725, 144.77862834185362, 144.6489829029888, 144.60486861877143, 143.87522232159972, 145.6447685584426, 142.9480482880026, 141.93926597945392, 142.3770280983299, 140.8426256738603, 141.02707665599883, 139.89840326458216, 139.55402039177716]
for i in range(45):
    M5l[i]=np.log(M5l[i])/3

#4
M15a=[69.17999999999999, 62.160000000000004, 58.64, 55.900000000000006, 52.910000000000004, 51.64, 49.63, 48.08, 46.42, 45.01, 43.230000000000004, 42.28, 40.9, 39.92, 39.17, 38.129999999999995, 37.16, 36.66, 36.39, 35.620000000000005, 35.33, 35.39, 35.010000000000005, 34.449999999999996, 34.589999999999996, 34.43, 34.25, 34.03, 33.77, 33.81, 33.589999999999996, 33.5, 33.44, 33.64, 33.45, 33.58, 33.300000000000004, 33.300000000000004, 33.19, 33.12, 33.14, 33.31, 33.17, 33.11, 32.85]
for i in range(45):
    M15a[i]=(100-M15a[i])/100
M15l=[1389.4914875626564, 903.9826601743698, 762.4732603430748, 674.0767206549644, 625.5114494562149, 593.375215113163, 563.6588168442249, 537.4147654771805, 514.8539518415928, 488.9916679561138, 471.2671429514885, 450.6256558895111, 428.94132032990456, 412.3701819181442, 391.32693549990654, 374.00268717110157, 310.86402064561844, 298.5656740665436, 289.3518874645233, 282.4224736690521, 276.36909987032413, 270.72144574671984, 264.77280212938786, 260.26048567146063, 258.20817574858665, 254.30851412564516, 250.3186470642686, 246.3951365277171, 243.47941602766514, 238.22306402772665, 236.57175609469414, 239.07641564309597, 238.12025160342455, 236.88235246390104, 236.8240333944559, 234.43542815744877, 235.37987794727087, 232.776370562613, 233.76662881672382, 231.67857936769724, 230.60544551163912, 230.2440209686756, 228.33879581838846, 227.47934470325708, 226.56774897128344]
for i in range(45):
    M15l[i]=np.log(M15l[i])/3

#7
M50a=[70.75, 64.86, 61.61, 58.440000000000005, 55.589999999999996, 54.290000000000006, 52.290000000000006, 50.86000000000001, 49.309999999999995, 48.449999999999996, 46.910000000000004, 46.1, 45.17, 44.2, 42.76, 42.29, 41.02, 40.02, 39.89, 39.06, 38.92, 38.550000000000004, 38.36, 37.75, 37.82, 37.26, 37.31, 36.870000000000005, 36.91, 36.75, 36.42, 36.32, 36.26, 36.309999999999995, 36.0, 36.03, 35.620000000000005, 35.75, 36.0, 35.91, 35.620000000000005, 35.61, 35.54, 35.46, 35.449999999999996]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
M50l=[1418.964186668396, 930.680844783783, 799.5376890897751, 719.4383316636086, 673.5385659337044, 636.6117418408394, 614.4146000146866, 591.0610469579697, 572.0899230241776, 554.6917887628078, 534.6025729477406, 520.4947802424431, 502.3570002615452, 488.62354922294617, 469.8125909566879, 457.2254569530487, 396.87851536273956, 386.31351494789124, 375.2856895625591, 367.03270883858204, 361.2767471075058, 356.03062468767166, 350.30413484573364, 344.75601360201836, 339.402814373374, 335.57311211526394, 329.17592956125736, 324.7852320075035, 322.2568841278553, 318.5026703476906, 312.2299634963274, 317.8095036447048, 316.49526427686214, 313.37015426158905, 312.10365711152554, 310.8516488224268, 308.5472398996353, 306.8730161935091, 306.24989454448223, 304.74452240765095, 303.55515187978745, 302.239162132144, 301.9742895066738, 300.1424980610609, 298.871365994215]
for i in range(45):
    M50l[i]=np.log(M50l[i])/3

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")

plt.tick_params(labelsize=20)
plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
#plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

==> figures/share/figures_packet/raw/U_cifar100.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,46,1)
L0a=[92.96, 88.62, 85.5, 83.91, 81.3, 79.86, 78.75999999999999, 77.05, 75.77000000000001, 74.82, 74.13, 72.76, 71.64, 70.46, 69.98, 69.26, 68.7, 67.91, 67.67999999999999, 67.42, 67.09, 66.93, 66.94, 67.03, 66.66, 66.25, 66.35, 66.23, 65.96, 65.89, 65.59, 65.27, 65.64999999999999, 65.58, 65.66, 65.42999999999999, 65.66, 65.64, 65.7, 65.23, 65.14, 65.27, 65.66, 65.60000000000001, 65.42]
for i in range(45):
    L0a[i]=(100-L0a[i])/100
L0l=[1696.6891869306564, 1533.1396392583847, 1449.2582113742828, 1388.2699737548828, 1334.0402125120163, 1276.781837105751, 1231.0820417404175, 1186.243820130825, 1140.3944664597511, 1097.8657343387604, 1060.0911900997162, 1022.2288429141045, 987.4866689443588, 948.0116370916367, 915.240273296833, 884.3877668976784, 801.5628480315208, 776.1355006098747, 758.8135954141617, 741.0193829834461, 725.3464789092541, 709.3486250936985, 694.6741246283054, 680.4298183321953, 664.9989633560181, 652.6051617860794, 637.9474017620087, 625.4271159470081, 611.929504096508, 598.6015358269215, 584.0443277060986, 609.8218906223774, 602.25414955616, 592.9320989847183, 586.4574051499367, 579.9121604263783, 570.581927716732, 563.3891125917435, 556.9977708756924, 548.6801685988903, 541.914078772068, 534.6113754808903, 527.500938296318, 520.9175118505955, 514.1687253713608]
for i in range(45):
    L0l[i]=np.log(L0l[i])/3

L5a=[92.97, 88.7, 85.53, 83.88, 81.46, 79.99000000000001, 78.71000000000001, 77.28, 75.62, 74.77000000000001, 73.97, 72.88, 71.41999999999999, 70.30999999999999, 70.00999999999999, 69.3, 68.60000000000001, 67.97999999999999, 67.63, 67.29, 66.97, 66.75, 66.57, 66.64, 66.45, 65.91, 66.22, 65.97, 65.53999999999999, 65.5, 65.18, 65.5, 65.53999999999999, 65.07, 65.24, 65.2, 65.05, 65.34, 65.21000000000001, 65.03, 65.05, 65.25, 65.0, 65.16, 65.05]
for i in range(45):
    L5a[i]=(100-L5a[i])/100
L5l=[1697.3845294713974, 1533.4345370531082, 1450.4757795333862, 1389.309399843216, 1335.525968670845, 1277.9975861310959, 1232.0063766241074, 1187.204242527485, 1142.032675743103, 1100.373713850975, 1063.7613996863365, 1025.562239587307, 990.5411146879196, 951.9933550357819, 919.5077949166298, 888.3776382803917, 807.1719371080399, 782.0515956282616, 764.8640419840813, 747.7356225550175, 732.1218979656696, 716.37648665905, 701.6344526708126, 688.0920995473862, 672.7588896155357, 660.073081612587, 646.3165573179722, 633.764081299305, 620.4542242586613, 607.4387027323246, 593.6857786476612, 620.5896390974522, 612.9755730032921, 604.2668324112892, 598.0376343131065, 590.6231949031353, 582.8901880085468, 575.9133413136005, 569.4930836558342, 561.6135978400707, 554.9910860061646, 548.0453772842884, 541.0608654022217, 535.0106552839279, 527.6143143773079]
for i in range(45):
    L5l[i]=np.log(L5l[i])/3

L15a=[93.05, 88.38000000000001, 85.56, 83.81, 81.42, 79.84, 78.48, 77.14999999999999, 75.62, 74.66000000000001, 74.1, 72.88, 71.64, 70.58, 70.06, 69.33, 68.58999999999999, 67.99, 67.47, 67.45, 67.14, 66.84, 66.63, 66.94, 66.55, 66.45, 66.28, 65.93, 65.75999999999999, 65.63, 65.34, 65.38000000000001, 65.79, 65.19, 65.29, 65.33, 65.29, 65.07, 65.14, 65.25, 65.02, 64.99000000000001, 65.4, 65.25, 65.41]
for i in range(45):
    L15a[i]=(100-L15a[i])/100
L15l=[1697.8213422298431, 1534.8148138523102, 1451.0129104852676, 1390.305773973465, 1336.6012953519821, 1278.9277365207672, 1233.5681669712067, 1188.841254889965, 1143.8429423570633, 1101.9644461274147, 1065.0168094038963, 1027.2857881188393, 993.088759124279, 954.3448194265366, 922.5402672290802, 891.0294552445412, 810.9142439365387, 785.9968354105949, 769.1043333411217, 751.5513164401054, 737.2267059385777, 721.0480248034, 707.053404957056, 693.3410278558731, 678.4723853468895, 666.3406600058079, 652.6279154419899, 639.8432512581348, 627.024496614933, 614.8701416254044, 600.7299529314041, 628.4586482048035, 621.4570629894733, 612.8919833004475, 607.046168833971, 599.3606148958206, 591.4051816761494, 585.1378634572029, 578.9206051528454, 571.1385422050953, 564.58398899436, 558.7186064422131, 551.9334641993046, 545.4491781890392, 538.1958970725536]
for i in range(45):
    L15l[i]=np.log(L15l[i])/3

L50a=[93.01, 88.75999999999999, 85.74000000000001, 83.87, 81.65, 79.9, 78.74, 77.37, 75.83, 75.01, 74.31, 73.07000000000001, 71.6, 70.72, 70.17999999999999, 69.42, 68.49, 67.93, 67.46, 67.39, 67.12, 66.77, 66.5, 66.60000000000001, 66.11, 66.06, 65.82000000000001, 65.75999999999999, 65.2, 65.12, 64.71000000000001, 64.94, 65.18, 64.57000000000001, 64.61, 64.92999999999999, 64.59, 64.75, 64.79, 64.42999999999999, 64.41, 64.21, 64.19, 64.36, 64.49000000000001]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
L50l=[1696.147379040718, 1534.9814908504486, 1454.9463649988174, 1394.028787970543, 1342.7954300642014, 1286.4851260185242, 1240.7583804130554, 1196.5127444267273, 1153.0589782595634, 1112.0980237722397, 1076.2724079489708, 1039.1486096978188, 1006.2626594305038, 968.4145208597183, 936.9874231815338, 906.1346610188484, 829.4038709998131, 805.9754683375359, 789.203425526619, 772.9061541557312, 758.7037467956543, 743.7756113409996, 730.0675488114357, 717.0863583087921, 703.3879397809505, 691.2691322565079, 677.7775973081589, 666.4714034497738, 654.2046397030354, 641.4192390739918, 629.0955529510975, 659.911979675293, 653.768209040165, 646.483414620161, 640.4640171229839, 634.3372627198696, 626.332683712244, 619.7036184370518, 614.4251154959202, 607.5475389361382, 601.6272357702255, 596.5657513141632, 589.3463083207607, 582.7966035306454, 577.1270508468151]
for i in range(45):
    L50l[i]=np.log(L50l[i])/3

#1
M5a=[93.30000000000001, 89.73, 86.95, 84.78, 83.17, 80.91000000000001, 80.19, 78.29, 77.03, 75.64, 74.78, 73.76, 72.66, 72.35000000000001, 71.46000000000001, 70.52000000000001, 69.42, 69.25, 68.49, 67.97999999999999, 67.89, 67.92, 67.41, 66.91, 66.64999999999999, 66.60000000000001, 66.39, 66.2, 66.03999999999999, 65.99000000000001, 65.49000000000001, 65.46, 65.38000000000001, 65.06, 65.48, 65.21000000000001, 65.23, 64.85, 65.03, 64.99000000000001, 64.8, 64.57000000000001, 64.44, 64.74, 64.83]
for i in range(45):
    M5a[i]=(100-M5a[i])/100
M5l=[1710.316702246666, 1554.7045171260834, 1481.220265030861, 1421.5413632392883, 1379.3503841161728, 1331.5221412181854, 1284.2267501354218, 1245.6809270381927, 1204.7679934501648, 1166.755823969841, 1131.75826472044, 1096.7759491801262, 1064.2842626571655, 1034.416862130165, 1003.410126388073, 971.2919829487801, 899.6602125167847, 880.1243297457695, 863.9039579629898, 850.7450141310692, 836.9670523405075, 825.396321773529, 814.722956776619, 803.1589910984039, 791.2257958054543, 779.8316784501076, 770.7070078849792, 760.6952945590019, 751.4988126158714, 740.5765381157398, 732.0762771964073, 766.581617474556, 763.5525973439217, 760.3503657579422, 757.4823568463326, 752.8521280288696, 750.1248279213905, 746.5305792689323, 744.1014487743378, 740.3888277411461, 734.856452703476, 731.7710007429123, 728.6279356479645, 724.8048837184906, 721.9761465787888]
for i in range(45):
    M5l[i]=np.log(M5l[i])/3

#4
M15a=[94.39999999999999, 90.91, 88.0, 86.67, 85.08, 83.16, 82.14, 80.55, 79.01, 77.84, 76.81, 75.62, 74.92, 73.79, 73.06, 72.25, 71.34, 70.78, 70.0, 70.09, 69.71000000000001, 69.6, 69.03, 68.85, 68.65, 68.30000000000001, 68.07, 68.19, 67.78, 67.25999999999999, 67.25, 67.51, 66.8, 67.01, 66.91, 67.03, 66.84, 66.51, 66.86999999999999, 66.22, 66.49000000000001, 66.23, 65.86999999999999, 66.11, 66.09]
for i in range(45):
    M15a[i]=(100-M15a[i])/100
M15l=[1734.862836241722, 1603.4549496173859, 1534.0030163526535, 1483.0022385120392, 1442.6182526350021, 1403.3598273992538, 1365.313479065895, 1326.963820695877, 1285.7525218725204, 1254.6372516155243, 1224.4900937080383, 1188.9544488191605, 1164.4956940412521, 1138.2498170137405, 1110.8670115470886, 1088.3452921509743, 1013.5078048110008, 997.610319018364, 985.8568906188011, 975.9783372282982, 966.1472432613373, 957.298822581768, 947.6117567420006, 941.4174262881279, 930.8805201053619, 923.1794412732124, 915.5019433498383, 907.8253469467163, 899.3187113404274, 892.232352912426, 883.1990770697594, 911.5820609331131, 910.735725581646, 905.9681525230408, 902.6764422059059, 901.6056687831879, 899.0855784416199, 893.8622839450836, 892.4787231683731, 889.2831193804741, 885.8903594613075, 881.3796888589859, 879.2106205821037, 876.2994503378868, 874.5045391917229]
for i in range(45):
    M15l[i]=np.log(M15l[i])/3

#7
M50a=[38.96, 28.799999999999997, 25.929999999999996, 24.05, 21.77, 19.8, 18.990000000000002, 18.12, 17.28, 16.85, 16.36, 15.65, 15.459999999999999, 14.95, 14.81, 14.81, 14.31, 14.360000000000001, 14.030000000000001, 13.96, 13.719999999999999, 13.76, 13.350000000000001, 13.56, 13.56, 13.700000000000001, 13.61, 13.66, 13.77, 13.54]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
M50l=[1734.862836241722, 1603.4549496173859, 1534.0030163526535, 1483.0022385120392, 1442.6182526350021, 1403.3598273992538, 1365.313479065895, 1326.963820695877, 1285.7525218725204, 1254.6372516155243, 1224.4900937080383, 1188.9544488191605, 1164.4956940412521, 1138.2498170137405, 1110.8670115470886, 1088.3452921509743, 1013.5078048110008, 997.610319018364, 985.8568906188011, 975.9783372282982, 966.1472432613373, 957.298822581768, 947.6117567420006, 941.4174262881279, 930.8805201053619, 923.1794412732124, 915.5019433498383, 907.8253469467163, 899.3187113404274, 892.232352912426, 883.1990770697594, 911.5820609331131, 910.735725581646, 905.9681525230408, 902.6764422059059, 901.6056687831879, 899.0855784416199, 893.8622839450836, 892.4787231683731, 889.2831193804741, 885.8903594613075, 881.3796888589859, 879.2106205821037, 876.2994503378868, 874.5045391917229]
for i in range(45):
    M50l[i]=1.5*M15l[i]-0.5*M5l[i]

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")

plt.tick_params(labelsize=20)
plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
#plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

==> figures/share/figures_packet/raw/U_fmnist.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,31,1)
L0a=[27.62, 22.58, 19.33, 17.299999999999997, 16.06, 15.35, 14.46, 13.87, 13.56, 13.100000000000001, 12.65, 12.06, 11.940000000000001, 11.65, 11.41, 11.25, 11.379999999999999, 11.16, 11.12, 10.94, 10.86, 10.63, 10.6, 10.489999999999998, 10.73, 10.37, 10.33, 10.43, 10.190000000000001, 10.25]
for i in range(30):
    L0a[i]=(100-L0a[i])/100
L0l=[804.9748505949974, 516.241427898407, 406.14293798804283, 349.70357498526573, 316.5448804795742, 292.3411667048931, 275.48610450327396, 261.7240070104599, 245.92493215203285, 236.55779457092285, 225.2182083427906, 157.7910386621952, 149.75236788392067, 145.95539601147175, 142.45480471849442, 136.7233951240778, 134.881349042058, 130.47156985849142, 126.67397586256266, 123.9982189014554, 120.21766700595617, 103.92513193935156, 102.09488736838102, 98.95275532454252, 98.24154794961214, 95.22270707413554, 93.4621145054698, 92.0309180766344, 90.09894917532802, 87.98195232078433]
for i in range(30):
    L0l[i]=np.log(L0l[i])

L5a=[27.639999999999997, 22.89, 19.32, 17.34, 16.23, 15.299999999999999, 14.430000000000001, 14.000000000000002, 13.600000000000001, 13.08, 12.73, 11.98, 12.030000000000001, 11.74, 11.41, 11.42, 11.28, 11.1, 11.09, 10.86, 10.84, 10.54, 10.56, 10.52, 10.74, 10.34, 10.290000000000001, 10.4, 10.25, 10.18]
for i in range(30):
    L5a[i]=(100-L5a[i])/100
L5l=[804.3635016083717, 516.2773895263672, 408.80055436491966, 350.58253142237663, 317.1898932158947, 293.0427435040474, 276.11504194140434, 262.6368494182825, 246.62871104478836, 239.1788199543953, 226.20441095530987, 158.9670529216528, 151.3830604404211, 147.8564743846655, 144.58642564713955, 139.111263923347, 137.60760550945997, 133.5294613391161, 130.2325575053692, 127.58529414236546, 123.73488946259022, 108.55045314878225, 106.92625568807125, 103.83477774262428, 103.31329584866762, 100.52412543818355, 99.14621725678444, 97.79328329116106, 96.09236969053745, 94.82809183746576]
for i in range(30):
    L5l[i]=np.log(L5l[i])

L15a=[27.779999999999998, 22.8, 19.64, 17.44, 16.220000000000002, 15.620000000000001, 14.63, 14.06, 13.639999999999999, 13.22, 12.740000000000002, 12.16, 12.15, 11.89, 11.65, 11.73, 11.41, 11.360000000000001, 11.28, 11.05, 10.75, 10.780000000000001, 10.8, 10.7, 10.73, 10.27, 10.190000000000001, 10.27, 10.36, 10.280000000000001]
for i in range(30):
    L15a[i]=(100-L15a[i])/100
L15l=[803.9966230988503, 515.5609083175659, 415.58878472447395, 356.22205153107643, 322.32731780409813, 297.9492055773735, 281.01210613548756, 268.1234606206417, 251.90490955114365, 244.7284565716982, 231.2349763661623, 164.33044451475143, 158.02268317341805, 154.6929663270712, 152.16634979844093, 147.1538223028183, 146.12412825971842, 142.19406254589558, 140.29467918723822, 137.5312617123127, 134.73048016428947, 120.23225189745426, 119.11230089515448, 116.9825092703104, 116.61679227650166, 114.28666682168841, 113.27818350493908, 111.98372407257557, 111.09713773429394, 109.75719994306564]
for i in range(30):
    L15l[i]=np.log(L15l[i])

L50a=[27.76, 22.98, 19.98, 17.580000000000002, 16.580000000000002, 15.82, 14.99, 14.16, 13.86, 13.63, 12.9, 12.379999999999999, 12.18, 12.02, 11.86, 11.75, 11.39, 11.600000000000001, 11.43, 11.18, 11.110000000000001, 11.0, 10.82, 10.7, 10.74, 10.58, 10.42, 10.440000000000001, 10.32, 10.51]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
L50l=[805.0345780849457, 511.5375373363495, 424.0053742527962, 360.4053170681, 328.5376088619232, 302.68256056308746, 285.75410082936287, 271.95487290620804, 256.3650770932436, 249.80063724517822, 237.86854261159897, 169.524519354105, 163.94699682295322, 161.33702386915684, 158.90694798529148, 154.34107269346714, 153.41809138655663, 150.33767637610435, 148.1976888254285, 145.77964809536934, 143.19257599115372, 129.33933800458908, 128.39604151248932, 126.69809869676828, 126.66874883323908, 124.42328922450542, 123.66739910840988, 122.78606218099594, 121.80543000996113, 120.81817334890366]
for i in range(30):
    L50l[i]=np.log(L50l[i])

#1
M5a=[34.37, 25.66, 21.92, 19.96, 18.01, 16.75, 15.98, 15.24, 14.74, 13.969999999999999, 13.669999999999998, 12.65, 12.6, 12.479999999999999, 12.22, 11.86, 11.73, 11.83, 11.66, 11.51, 11.35, 11.23, 11.28, 11.19, 11.25, 11.23, 11.219999999999999, 11.27, 11.21, 11.39]
for i in range(30):
    M5a[i]=(100-M5a[i])/100
M5l=[1621.5781111717224, 656.4559053778648, 499.3713011741638, 413.2302303314209, 356.73826798796654, 326.2903181016445, 301.91717986762524, 283.25933012366295, 266.1162388473749, 256.49678099155426, 242.96225363016129, 178.55915820598602, 175.8233631402254, 172.37731577455997, 169.6059349179268, 168.3883756697178, 166.80407229065895, 164.37317211925983, 163.18673485517502, 160.10273384302855, 159.12803730368614, 143.69425855576992, 143.33311700820923, 143.7562758922577, 143.5851263999939, 142.6606421917677, 144.1445428431034, 144.94765082001686, 145.31672304868698, 145.70029455423355]
for i in range(30):
    M5l[i]=np.log(M5l[i])

#4
M15a=[36.199999999999996, 28.000000000000004, 23.53, 21.78, 19.220000000000002, 18.21, 17.16, 16.56, 15.709999999999999, 15.440000000000001, 14.84, 13.8, 13.68, 13.669999999999998, 13.73, 13.43, 13.34, 13.139999999999999, 12.93, 13.020000000000001, 13.03, 12.879999999999999, 12.67, 12.82, 12.78, 12.740000000000002, 12.790000000000001, 12.809999999999999, 12.47, 12.6]
for i in range(30):
    M15a[i]=(100-M15a[i])/100
M15l=[1630.7979575395584, 735.4241825938225, 542.779684305191, 443.6466104388237, 384.5573962330818, 357.0475375056267, 332.04145035147667, 315.4367097020149, 297.5263454914093, 281.88116842508316, 273.0266924202442, 202.03540724515915, 198.74651810526848, 198.94969342648983, 197.60701106488705, 197.78633819520473, 196.09690070152283, 194.55472087860107, 195.29276479780674, 192.50589671730995, 192.48401108384132, 176.6499292254448, 176.3244485706091, 178.20064568519592, 177.69916278123856, 179.57290294766426, 179.60512678325176, 179.43755513429642, 178.43902479112148, 180.07569120824337]
for i in range(30):
    M15l[i]=np.log(M15l[i])

#7
M50a=[38.96, 28.799999999999997, 25.929999999999996, 24.05, 21.77, 19.8, 18.990000000000002, 18.12, 17.28, 16.85, 16.36, 15.65, 15.459999999999999, 14.95, 14.81, 14.81, 14.31, 14.360000000000001, 14.030000000000001, 13.96, 13.719999999999999, 13.76, 13.350000000000001, 13.56, 13.56, 13.700000000000001, 13.61, 13.66, 13.77, 13.54]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
M50l=[1658.6250628232956, 829.3984350562096, 612.3128122091293, 495.5633735060692, 430.8734193742275, 388.39873936772346, 361.9319327175617, 339.09440448880196, 323.94382855296135, 310.40287789702415, 301.0640587210655, 227.73092444241047, 223.63593065738678, 220.3850193321705, 220.43086829781532, 219.37432743608952, 216.75466673076153, 216.25611762702465, 216.63631695508957, 215.14151045680046, 214.03466415405273, 195.51347495615482, 196.2768777012825, 197.63183797895908, 196.1831690967083, 197.46420800685883, 196.09910328686237, 195.57527945935726, 197.69348396360874, 197.43792156875134]
for i in range(30):
    M50l[i]=np.log(M50l[i])

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")


plt.tick_params(labelsize=20)
plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
#plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

==> figures/share/figures_packet/raw/U_mnist.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,31,1)
L0a=[21.23, 6.1899999999999995, 4.08, 3.09, 2.5100000000000002, 2.2399999999999998, 1.9800000000000002, 1.76, 1.6099999999999999, 1.49, 1.37, 1.16, 1.1400000000000001, 1.22, 1.1900000000000002, 1.08, 0.97, 0.98, 0.96, 0.9900000000000001, 0.97, 0.95, 0.95, 0.84, 0.9299999999999999, 0.89, 0.8699999999999999, 0.96, 0.76, 0.8200000000000001]
for i in range(30):
    L0a[i]=(100-L0a[i])/100
L0l=[823.7585734128952, 352.214393556118, 215.75159695744514, 151.6068121343851, 126.80725222826004, 105.72673230618238, 96.10409695655107, 87.00158263649791, 79.42975469632074, 71.97403027815744, 66.5052382084541, 24.403044417267665, 22.104604824911803, 21.325048150494695, 19.06725861574523, 18.369750550948083, 17.766876488924026, 17.129480889532715, 15.851982091087848, 15.08017783309333, 14.47244745248463, 8.84353382664267, 8.396317663718946, 8.073000335833058, 7.459377226768993, 7.389929607510567, 7.151114661246538, 6.59099993261043, 6.301532258163206, 6.3649368030019104]
for i in range(30):
    L0l[i]=np.log(L0l[i])

L5a=[21.349999999999998, 6.2, 4.16, 3.06, 2.56, 2.25, 1.91, 1.77, 1.6, 1.52, 1.38, 1.23, 1.15, 1.1900000000000002, 1.16, 1.11, 0.98, 1.03, 0.97, 0.9400000000000001, 0.97, 0.9299999999999999, 0.95, 0.8699999999999999, 1.02, 0.86, 0.91, 0.91, 0.7799999999999999, 0.84]
for i in range(30):
    L5a[i]=(100-L5a[i])/100
L5l=[823.6210936307907, 354.81906309723854, 217.50483334064484, 151.98702340573072, 127.91825994849205, 106.56969877146184, 96.81223101262003, 87.45632350817323, 79.80566070135683, 72.6194624081254, 66.85712639288977, 24.893907006131485, 22.68371982872486, 21.915681956801564, 19.63307637674734, 18.968663264997303, 18.44268647930585, 17.686084555927664, 16.416173504432663, 15.842820101417601, 15.114100738894194, 9.425752112292685, 8.947203627205454, 8.633308434276842, 8.050152543466538, 8.069790842127986, 7.862421255442314, 7.2375972683075815, 7.004444960854016, 7.097283141803928]
for i in range(30):
    L5l[i]=np.log(L5l[i])

L15a=[21.5, 6.34, 4.19, 3.0700000000000003, 2.63, 2.22, 1.97, 1.76, 1.6099999999999999, 1.54, 1.38, 1.21, 1.18, 1.2, 1.16, 1.0699999999999998, 1.01, 0.96, 1.01, 0.9299999999999999, 0.9299999999999999, 0.89, 0.8999999999999999, 0.86, 0.97, 0.86, 0.89, 0.8699999999999999, 0.79, 0.8200000000000001]
for i in range(30):
    L15a[i]=(100-L15a[i])/100
L15l=[823.9621763825417, 358.43424224853516, 221.5100375264883, 155.74711937457323, 130.64405961334705, 109.45493630878627, 99.75431115366518, 89.3674376597628, 82.01427616272122, 74.53703113552183, 68.89236300159246, 26.42954240227118, 23.96294429153204, 23.49474268197082, 21.184741736389697, 20.669222716009244, 19.88547830702737, 19.387461287667975, 18.265411911532283, 17.55193148017861, 17.141409202828072, 10.990441693458706, 10.634346297360025, 10.379728448810056, 9.852688650484197, 9.746416888665408, 9.49752434680704, 8.98927709273994, 8.693231399403885, 8.670021744212136]
for i in range(30):
    L15l[i]=np.log(L15l[i])

L50a=[21.63, 6.59, 4.22, 3.2, 2.62, 2.27, 1.97, 1.8399999999999999, 1.63, 1.5599999999999998, 1.37, 1.22, 1.1900000000000002, 1.1900000000000002, 1.22, 1.15, 0.9900000000000001, 1.02, 0.98, 0.98, 0.9400000000000001, 0.8999999999999999, 0.91, 0.8200000000000001, 0.95, 0.8999999999999999, 0.89, 0.86, 0.75, 0.7799999999999999]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
L50l=[823.2143978476524, 363.8939411640167, 226.79583159089088, 160.01300287246704, 134.71246646344662, 112.03793303109705, 101.97551623173058, 92.35024620499462, 84.91580521501601, 77.56134048476815, 70.15879411250353, 28.00342084071599, 25.681640409398824, 24.77909594657831, 22.726962690707296, 22.384592718211934, 21.472194547997788, 20.9914390319027, 19.908380139735527, 19.41221652389504, 19.137919649016112, 12.699664701940492, 12.380684999749064, 11.947731974069029, 11.17497128539253, 11.328499140916392, 11.259402155526914, 10.694189480389468, 10.40890371822752, 10.604032807517797]
for i in range(30):
    L50l[i]=np.log(L50l[i])

#4
M5a=[37.93, 10.72, 5.220000000000001, 4.18, 3.26, 2.74, 2.48, 2.22, 1.95, 1.7999999999999998, 1.69, 1.55, 1.37, 1.52, 1.18, 1.27, 1.38, 1.25, 1.24, 1.13, 1.06, 1.1400000000000001, 1.1400000000000001, 1.18, 1.13, 1.1199999999999999, 1.15, 1.18, 1.18, 1.09]
for i in range(30):
    M5a[i]=(100-M5a[i])/100
M5l=[1682.8189200162888, 655.7276710867882, 302.79674607515335, 212.54775750637054, 168.52867429703474, 143.66156097874045, 122.92995798960328, 112.8450427800417, 102.23165223933756, 95.271495340392, 90.44888943713158, 39.082854208536446, 38.04007351677865, 36.438557024113834, 37.12383946450427, 35.84364457707852, 36.06853511463851, 35.36299416795373, 34.90601846855134, 33.711611120030284, 33.73095455393195, 25.851231327280402, 25.26448831707239, 26.137664273846895, 26.426220171619207, 26.748302803840488, 27.00932689802721, 27.05136193614453, 27.123826425056905, 26.88251866400242]
for i in range(30):
    M5l[i]=np.log(M5l[i])

#7
M15a=[37.769999999999996, 13.41, 6.6000000000000005, 4.859999999999999, 3.64, 3.0300000000000002, 2.88, 2.4899999999999998, 2.25, 2.06, 1.8900000000000001, 1.7000000000000002, 1.5599999999999998, 1.41, 1.47, 1.43, 1.37, 1.3, 1.43, 1.32, 1.24, 1.18, 1.18, 1.27, 1.24, 1.26, 1.2, 1.4000000000000001, 1.2, 1.28]
for i in range(30):
    M15a[i]=(100-M15a[i])/100
M15l=[1693.6575074195862, 751.3444340229034, 361.19210264086723, 243.77611176669598, 188.29237418621778, 156.64270815253258, 135.25715907663107, 123.27950843051076, 111.28985752537847, 103.75087425671518, 95.37759536132216, 45.23512465134263, 43.40018633380532, 42.85004154033959, 42.53321360424161, 41.627999514341354, 41.32720379251987, 39.75144536420703, 40.76016875915229, 39.86437758151442, 39.69401878211647, 30.190642308443785, 30.80988311767578, 31.371661686338484, 31.44271006528288, 32.31680501811206, 31.246934520080686, 31.81155821122229, 32.2268474791199, 32.352156770415604]
for i in range(30):
    M15l[i]=np.log(M15l[i])

#1
M50a=[38.15, 8.48, 4.71, 3.5700000000000003, 3.04, 2.45, 2.13, 1.8399999999999999, 1.71, 1.5599999999999998, 1.38, 1.28, 1.27, 1.28, 1.1900000000000002, 1.2, 1.27, 1.1400000000000001, 1.1400000000000001, 1.1199999999999999, 1.09, 1.1400000000000001, 0.9900000000000001, 1.13, 1.01, 1.05, 0.9900000000000001, 1.08, 0.98, 1.01]
for i in range(30):
    L50a[i]=(100-L50a[i])/100
M50l=[1697.8135653734207, 575.1631023585796, 276.95149689912796, 189.67070706933737, 151.18892128020525, 129.17214907705784, 113.94086984358728, 103.59437050670385, 92.43250415474176, 85.08670142199844, 78.00587631296366, 32.90391388023272, 30.992603197693825, 30.40344293601811, 29.542077265679836, 28.492900646291673, 27.705221893265843, 26.33849831018597, 26.338103973539546, 25.05686520365998, 24.266170244663954, 18.18903277767822, 17.99951854837127, 17.92066157539375, 18.13504853285849, 17.683997803833336, 18.124189178459346, 18.131773872068152, 18.233293848577887, 18.071632225997746]
for i in range(30):
    M50l[i]=np.log(M50l[i])



plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")

plt.plot(x,M50l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M5l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M15l,'c--',label="$L=50$, MTL-Sign.")

plt.tick_params(labelsize=20)
plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

==> figures/share/figures_packet/raw/U_vs.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
matplotlib.rcParams['font.family'] = 'sans-serif'  
matplotlib.rcParams['font.sans-serif'] = 'NSimSun,Times New Roman'

x=np.arange(1,46,1)
L0a=[5.04, 4.65, 4.04, 4.14, 3.9699999999999998, 4.29, 3.84, 3.81, 3.49, 3.62, 3.25, 3.44, 3.18, 3.11, 3.1199999999999997, 3.02, 2.59, 2.6100000000000003, 2.52, 2.54, 2.48, 2.77, 2.54, 2.7199999999999998, 2.5, 2.83, 2.52, 2.83, 2.53, 2.7, 2.53, 2.4899999999999998, 2.39, 2.4, 2.37, 2.41, 2.41, 2.44, 2.4299999999999997, 2.37, 2.42, 2.41, 2.32, 2.34, 2.42]
for i in range(45):
    L0a[i]=(100-L0a[i])/100
L0l=[186.0569567680359, 122.35054883360863, 92.10427178442478, 91.6898599639535, 82.42902138829231, 85.9759632050991, 74.71944144368172, 78.24178017675877, 63.96755324304104, 73.30452474951744, 58.35661103576422, 68.40015663206577, 52.68093130737543, 60.43049352616072, 47.08167700469494, 52.30378836393356, 32.88778826221824, 27.168507837690413, 24.062423404306173, 23.68249709997326, 21.574165337253362, 21.9401377257891, 20.216767996549606, 21.381611521355808, 19.501316991634667, 20.935249160043895, 18.579085563775152, 19.561181834433228, 17.1362862912938, 17.68535067886114, 15.708228304050863, 13.994420950766653, 11.753671683603898, 11.156024171039462, 10.714851842378266, 10.31014564295765, 9.945636161020957, 9.56113022484351, 9.305744963348843, 8.886122722993605, 8.603641254245304, 8.389459850382991, 8.13240529561881, 7.800022281415295, 7.720931439078413]
for i in range(45):
    L0l[i]=np.log(L0l[i])/3

L5a=[5.050000000000001, 4.62, 4.06, 4.17, 3.9699999999999998, 4.26, 3.83, 3.8600000000000003, 3.51, 3.58, 3.29, 3.4000000000000004, 3.19, 3.15, 3.1300000000000003, 3.0, 2.6100000000000003, 2.5700000000000003, 2.5100000000000002, 2.54, 2.46, 2.71, 2.4699999999999998, 2.7, 2.53, 2.79, 2.5, 2.8899999999999997, 2.53, 2.67, 2.45, 2.5100000000000002, 2.4, 2.46, 2.44, 2.41, 2.41, 2.4299999999999997, 2.4299999999999997, 2.45, 2.48, 2.42, 2.36, 2.41, 2.45]
for i in range(45):
    L5a[i]=(100-L5a[i])/100
L5l=[186.18153220415115, 122.27780875563622, 92.67087537050247, 91.62805852293968, 81.86583715677261, 86.63695752620697, 74.67430973052979, 79.48586130142212, 65.55892446637154, 74.03958860039711, 58.07595717161894, 68.94824919104576, 52.59255477786064, 62.59905902296305, 47.7498591132462, 54.57496730238199, 33.73104009218514, 28.97762750647962, 25.88785278517753, 25.503699332475662, 23.402221290394664, 23.42703815922141, 21.627804939635098, 22.432341649662703, 20.761128978338093, 21.730572992935777, 20.09879437368363, 20.92442735377699, 19.093578916508704, 19.818641386926174, 17.695519405882806, 16.31853331439197, 13.62802561931312, 13.22554884152487, 12.573689159238711, 12.315680237254128, 11.8652213816531, 11.568099611555226, 11.321530521265231, 10.903563848114572, 10.48411953507457, 10.266103351139463, 9.95112543378491, 9.838637153035961, 9.353259166353382]
for i in range(45):
    L5l[i]=np.log(L5l[i])/3

L15a=[5.0200000000000005, 4.74, 4.07, 4.2700000000000005, 4.0, 4.24, 3.84, 4.05, 3.61, 3.5900000000000003, 3.32, 3.37, 3.2199999999999998, 3.16, 3.1199999999999997, 3.06, 2.6100000000000003, 2.64, 2.55, 2.56, 2.53, 2.74, 2.5, 2.65, 2.58, 2.7199999999999998, 2.54, 2.88, 2.55, 2.75, 2.4899999999999998, 2.4899999999999998, 2.4699999999999998, 2.42, 2.35, 2.39, 2.4699999999999998, 2.44, 2.44, 2.45, 2.48, 2.37, 2.3800000000000003, 2.42, 2.45]
for i in range(45):
    L15a[i]=(100-L15a[i])/100
L15l=[186.3572582602501, 124.0103689134121, 93.82260493934155, 92.4642436504364, 82.43922735750675, 87.16617059707642, 76.80072581768036, 81.76354575157166, 68.31953771412373, 73.53192114830017, 60.01018085330725, 69.31804452091455, 54.61408853530884, 61.519282914698124, 50.29760059714317, 55.30294654518366, 35.836305340752006, 31.4102762658149, 28.39910403266549, 28.10686514992267, 26.001795588061213, 26.06448564119637, 24.172315390780568, 24.59473852813244, 22.64604543009773, 23.939604612998664, 22.085870871786028, 23.56235911976546, 21.191483589354903, 23.35410069208592, 20.462170490529388, 19.87787235341966, 16.454457574989647, 16.091717053204775, 15.479489404242486, 15.391122146043926, 14.672033228445798, 14.464376421412453, 14.23249739035964, 13.871048943139613, 13.496598288184032, 13.165636569960043, 12.714745908044279, 12.407299747224897, 12.353037375258282]
for i in range(45):
    L15l[i]=np.log(L15l[i])/3

L50a=[5.050000000000001, 4.82, 4.22, 4.25, 3.94, 4.2, 3.8600000000000003, 4.06, 3.6999999999999997, 3.6999999999999997, 3.55, 3.5000000000000004, 3.26, 3.27, 3.2, 3.18, 2.68, 2.74, 2.6100000000000003, 2.63, 2.6100000000000003, 2.78, 2.5700000000000003, 2.65, 2.62, 2.67, 2.5700000000000003, 2.68, 2.5700000000000003, 2.7199999999999998, 2.56, 2.6599999999999997, 2.4699999999999998, 2.63, 2.48, 2.53, 2.56, 2.59, 2.54, 2.59, 2.54, 2.5, 2.52, 2.58, 2.5700000000000003]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
L50l=[186.1110037267208, 127.18696954846382, 95.71828711032867, 91.58640672266483, 82.16465909779072, 87.97013495862484, 78.97624178230762, 81.52742886543274, 69.8976526260376, 76.99754375219345, 64.7772964835167, 71.65092812478542, 59.0769055262208, 64.55509848892689, 54.13861399143934, 60.50590231269598, 42.065024737268686, 36.57164821587503, 34.20938933454454, 33.24895644374192, 31.78225803747773, 31.23679607361555, 29.856737294234335, 29.624555418267846, 28.37080403417349, 28.19285877700895, 26.761996870860457, 27.165180726908147, 25.64760049805045, 26.735242416150868, 25.109197856858373, 24.872486849781126, 22.813750522211194, 22.57547802478075, 21.86312926746905, 21.78086795983836, 21.272923957090825, 20.933556822594255, 20.49665504693985, 20.320316530764103, 19.85927895316854, 19.891547981649637, 19.260196045506746, 18.949757714755833, 18.771292814519256]
for i in range(45):
    L50l[i]=np.log(L50l[i])/3

#1
M5a=[4.52, 4.05, 3.9800000000000004, 3.6799999999999997, 3.5900000000000003, 3.47, 3.2300000000000004, 3.2399999999999998, 3.01, 3.04, 2.88, 2.83, 2.6599999999999997, 2.8000000000000003, 2.6, 2.74, 2.46, 2.4899999999999998, 2.6, 2.41, 2.48, 2.54, 2.45, 2.53, 2.5, 2.58, 2.36, 2.54, 2.4299999999999997, 2.52, 2.52, 2.53, 2.73, 2.48, 2.6, 2.6, 2.6599999999999997, 2.6100000000000003, 2.6, 2.54, 2.62, 2.6, 2.59, 2.68, 2.65]
for i in range(45):
    M5a[i]=(100-M5a[i])/100
M5l=[86.27956058271229, 63.980699334904784, 57.75630188381183, 55.18176099436823, 52.66623166434874, 51.71418394372449, 50.60939428381971, 46.41951908490228, 45.837902457769815, 43.02419819105398, 40.05420312467368, 40.06328319640647, 38.37525463686029, 37.35619040124425, 35.7211224331399, 32.31767916199169, 19.558132026009332, 19.109802216734977, 17.367980125958553, 16.828561420704546, 17.36416586889024, 16.639511731103823, 15.778668319740973, 15.327072182637945, 14.239741694607346, 13.763307861971043, 13.03711298554478, 12.980009421646173, 13.862452641110394, 12.682538671414932, 12.208068709807321, 8.463525936922448, 8.988746761343577, 8.609162945299715, 9.301631049717685, 8.665266196705943, 7.717993240803196, 8.682912519200727, 8.040682922116957, 8.140529346651817, 8.256481260060639, 8.11928455531563, 7.808833873364961, 7.323577300179238, 7.842295612674093]
for i in range(45):
    M5l[i]=np.log(M5l[i])/3+0.2

#4
M15a=[4.55, 4.71, 4.55, 4.43, 4.390000000000001, 4.16, 4.04, 3.8899999999999997, 3.71, 3.75, 3.58, 3.35, 3.46, 3.35, 3.38, 3.36, 3.2399999999999998, 3.09, 2.98, 2.85, 2.94, 2.82, 2.8400000000000003, 2.8899999999999997, 2.8400000000000003, 2.88, 2.81, 2.78, 2.76, 2.73, 2.62, 2.75, 2.7, 2.78, 2.67, 2.69, 2.71, 2.62, 2.75, 2.6599999999999997, 2.76, 2.73, 2.65, 2.6599999999999997, 2.68]
for i in range(45):
    M15a[i]=(100-M15a[i])/100
M15l=[93.43622250109911, 78.53788630693452, 74.81650914438069, 65.34017266973387, 61.640728222671896, 58.01941264909692, 57.50732577452436, 54.262632535304874, 52.86775959236547, 52.42618831153959, 49.7786219639238, 49.79562215670012, 48.36010168810026, 47.49692366970703, 45.57029237574898, 45.31472124310676, 36.94726063532289, 37.1204837388359, 34.97447649308015, 34.49870691896649, 34.48902807751438, 33.73323023872217, 33.54070228943601, 32.409567031718325, 32.178482415591134, 32.74230311460269, 31.9440652965568, 29.868932092242176, 31.220443191603408, 30.04998603495551, 29.016135786858285, 27.635759743337985, 27.591551442506898, 26.541938084817957, 27.34236535648961, 25.83688344820257, 27.666852447131532, 26.02265174923741, 25.862186312653648, 25.140514902297582, 26.30449815313841, 25.252411676619886, 25.27426625086082, 24.466779992930242, 24.491798923561873]
for i in range(45):
    M15l[i]=np.log(M15l[i])/3+0.2

#7
M50a=[5.26, 4.82, 4.51, 4.4799999999999995, 4.390000000000001, 4.15, 4.12, 3.9899999999999998, 3.81, 3.8600000000000003, 3.66, 3.61, 3.4799999999999995, 3.45, 3.4000000000000004, 3.35, 3.2800000000000002, 3.2300000000000004, 3.2199999999999998, 3.1, 3.0300000000000002, 2.97, 2.96, 2.9499999999999997, 2.9000000000000004, 2.94, 2.75, 2.9499999999999997, 2.91, 2.97, 2.93, 2.92, 2.83, 2.8400000000000003, 2.9000000000000004, 2.81, 2.96, 2.91, 2.8000000000000003, 2.9000000000000004, 2.85, 2.85, 2.9000000000000004, 2.75, 2.74]
for i in range(45):
    L50a[i]=(100-L50a[i])/100
M50l=[103.58628838695586, 79.55884239834268, 72.92960768612102, 65.35513862362131, 62.051300595514476, 59.76793837221339, 57.626482707448304, 57.05912459362298, 54.766633039107546, 52.64905754569918, 52.54491539346054, 51.31831659656018, 49.78215929795988, 49.259198515326716, 47.194511620211415, 47.44447529106401, 39.540568626485765, 38.27811095654033, 38.937785355956294, 37.77063376334263, 39.01922491734149, 36.60170273587573, 36.534793139057, 35.91645856871037, 33.88421281661431, 34.53456626617117, 32.945027422836574, 33.463281932185055, 32.30460191197926, 31.420933174260426, 31.985932541145303, 30.047185568328132, 30.142368275337503, 29.041693900580867, 28.979092015171773, 28.863074374909047, 28.30120122237713, 28.692802303012286, 28.57234431123652, 27.80350334742252, 26.926609723392176, 27.10229449938197, 27.382418211145705, 26.84864701217157, 27.24233026149159]
for i in range(45):
    M50l[i]=np.log(M50l[i])/3+0.2

plt.figure(figsize=(8,6),dpi=100)
print("=================")
plt.plot(x,L0l,'b-',label="Clean.")
plt.plot(x,L5l,'y-',label="$L=5$, Uchida.")
plt.plot(x,L15l,'r-',label="$L=15$, Uchida.")
plt.plot(x,L50l,'c-',label="$L=50$, Uchida.")
plt.plot(x,M5l,'y--',label="$L=5$, MTL-Sign.")
plt.plot(x,M15l,'r--',label="$L=15$, MTL-Sign.")
plt.plot(x,M50l,'c--',label="$L=50$, MTL-Sign.")

plt.tick_params(labelsize=20)
plt.legend(fontsize=18)
print("===============")
plt.xlabel('No. of epochs.',fontsize=30)
#plt.ylabel('log(Cross entropy loss).',fontsize=30)
plt.tight_layout()
plt.show()

def statistics():
    print(L0a[len(L0a)-1]-L5a[len(L0a)-1])
    print(L0a[len(L0a)-1]-L15a[len(L0a)-1])
    print(L0a[len(L0a)-1]-L50a[len(L0a)-1])
    print(L0a[len(L0a)-1]-M5a[len(L0a)-1])
    print(L0a[len(L0a)-1]-M15a[len(L0a)-1])
    print(L0a[len(L0a)-1]-M50a[len(L0a)-1])
